Fast exact summation using small and large superaccumulators

I present two new methods for exactly summing a set of floating-point numbers, and then correctly rounding to the nearest floating-point number. Higher accuracy than simple summation (rounding after each addition) is important in many applications, such as finding the sample mean of data. Exact summation also guarantees identical results with parallel and serial implementations, since the exact sum is independent of order. The new methods use variations on the concept of a "superaccumulator" - a large fixed-point number that can exactly represent the sum of any reasonable number of floating-point values. One method uses a "small" superaccumulator with sixty-seven 64-bit chunks, each with 32-bit overlap with the next chunk, allowing carry propagation to be done infrequently. The small superaccumulator is used alone when summing a small number of terms. For big summations, a "large" superaccumulator is used as well. It consists of 4096 64-bit chunks, one for every possible combination of exponent bits and sign bit, plus counts of when each chunk needs to be transferred to the small superaccumulator. To add a term to the large superaccumulator, only a single chunk and its associated count need to be updated, which takes very few instructions if carefully implemented. On modern 64-bit processors, exactly summing a large array using this combination of large and small superaccumulators takes less than twice the time of simple, inexact, ordered summation, with a serial implementation. A parallel implementation using a small number of processor cores can be expected to perform exact summation of large arrays at a speed that reaches the limit imposed by memory bandwidth. Some common methods that attempt to improve accuracy without being exact may therefore be pointless, at least for large summations, since they are slower than computing the sum exactly.

==> anc/Makefile-clang-intel <==
# Makefile for clang on an Intel system. Will work for Mac with recent Xcode.
#
# Takes the version of clang to use from the CLANG environment variable.
# For example:  CLANG=-3.5 make -f Makefile-clang-intel

CFLAGS=-O3 -g -march=native -mtune=native -mfpmath=sse \
       -fno-inline-functions -Wall -Wno-parentheses -DDOUBLE
LDLIBS=-lm
CC=clang$(CLANG)
LDC=$(CC)
CPP=clang++$(CLANG)
LDCPP=$(CPP)
ZHUFLAGS=

all:		xsum-test xsum-time xsum-check show xsum-time-perm \
		xsum-time-zhu xsum-time-perm-zhu

pbinary.o:	pbinary.c pbinary.h
show.o:		show.c pbinary.h

xsum-test.o:	xsum-test.c xsum.h pbinary.h
xsum-check.o:	xsum-check.c xsum.h pbinary.h
xsum-time.o:	xsum-time.c xsum.h pbinary.h
xsum-time-perm.o: xsum-time-perm.c xsum.h pbinary.h
xsum.o:		xsum.c xsum.h pbinary.h

ExactSum.o:	ExactSum.cpp ExactSum.h
	$(CPP) $(CFLAGS) $(ZHUFLAGS) -c ExactSum.cpp

xsum-time-zhu.o: xsum-time.c xsum.h pbinary.h
	cp xsum-time.c xsum-time-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-zhu.cpp
	rm xsum-time-zhu.cpp
xsum-time-perm-zhu.o: xsum-time-perm.c xsum.h pbinary.h
	cp xsum-time-perm.c xsum-time-perm-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-perm-zhu.cpp
	rm xsum-time-perm-zhu.cpp
xsum-zhu.o:	xsum.c xsum.h pbinary.h
	cp xsum.c xsum-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-zhu.cpp
	rm xsum-zhu.cpp
pbinary-zhu.o:	pbinary.c pbinary.h
	cp pbinary.c pbinary-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c pbinary-zhu.cpp
	rm pbinary-zhu.cpp
	
xsum-debug.o:	xsum.c xsum.h pbinary.h
	$(CC) $(CFLAGS) -DDEBUG -c xsum.c -o xsum-debug.o

show:		show.o pbinary.o
	$(LDC) show.o pbinary.o $(LDLIBS) -o show

xsum-test:	xsum-test.o xsum-debug.o pbinary.o
	$(LDC) xsum-test.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-test
xsum-check:	xsum-check.o xsum-debug.o pbinary.o
	$(LDC) xsum-check.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-check
xsum-time:	xsum-time.o xsum.o pbinary.o
	$(LDC) xsum-time.o xsum.o pbinary.o $(LDLIBS) -o xsum-time
xsum-time-perm:	xsum-time-perm.o xsum.o pbinary.o
	$(LDC) xsum-time-perm.o xsum.o pbinary.o $(LDLIBS) -o xsum-time-perm

xsum-time-zhu:	xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o $(LDLIBS) \
	          -o xsum-time-zhu
xsum-time-perm-zhu:	xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o \
	         $(LDLIBS) -o xsum-time-perm-zhu


==> anc/Makefile-gcc-arm <==
# Makefile for gcc on an ARM system.
#
# Takes the version of gcc to use from the GCC environment variable
# (for example, GCC=-4.8 make -f Makefile-gcc).

CFLAGS=-O3 -g -march=native -mtune=native \
       -fno-inline-functions -Wall -Wno-parentheses
LDLIBS=-lm
CC=gcc$(GCC) -std=c99
LDC=$(CC)
CPP=g++$(GCC)
LDCPP=$(CPP)
ZHUFLAGS=

all:		xsum-test xsum-time xsum-check show xsum-time-perm \
		xsum-time-zhu xsum-time-perm-zhu

pbinary.o:	pbinary.c pbinary.h
show.o:		show.c pbinary.h

xsum-test.o:	xsum-test.c xsum.h pbinary.h
xsum-check.o:	xsum-check.c xsum.h pbinary.h
xsum-time.o:	xsum-time.c xsum.h pbinary.h
xsum-time-perm.o: xsum-time-perm.c xsum.h pbinary.h
xsum.o:		xsum.c xsum.h pbinary.h

ExactSum.o:	ExactSum.cpp ExactSum.h
	$(CPP) $(CFLAGS) $(ZHUFLAGS) -c ExactSum.cpp

xsum-time-zhu.o: xsum-time.c xsum.h pbinary.h
	cp xsum-time.c xsum-time-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-zhu.cpp
	rm xsum-time-zhu.cpp
xsum-time-perm-zhu.o: xsum-time-perm.c xsum.h pbinary.h
	cp xsum-time-perm.c xsum-time-perm-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-perm-zhu.cpp
	rm xsum-time-perm-zhu.cpp
xsum-zhu.o:	xsum.c xsum.h pbinary.h
	cp xsum.c xsum-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-zhu.cpp
	rm xsum-zhu.cpp
pbinary-zhu.o:	pbinary.c pbinary.h
	cp pbinary.c pbinary-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c pbinary-zhu.cpp
	rm pbinary-zhu.cpp
	
xsum-debug.o:	xsum.c xsum.h pbinary.h
	$(CC) $(CFLAGS) -DDEBUG -c xsum.c -o xsum-debug.o

show:		show.o pbinary.o
	$(LDC) show.o pbinary.o $(LDLIBS) -o show

xsum-test:	xsum-test.o xsum-debug.o pbinary.o
	$(LDC) xsum-test.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-test
xsum-check:	xsum-check.o xsum-debug.o pbinary.o
	$(LDC) xsum-check.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-check
xsum-time:	xsum-time.o xsum.o pbinary.o
	$(LDC) xsum-time.o xsum.o pbinary.o $(LDLIBS) -o xsum-time
xsum-time-perm:	xsum-time-perm.o xsum.o pbinary.o
	$(LDC) xsum-time-perm.o xsum.o pbinary.o $(LDLIBS) -o xsum-time-perm

xsum-time-zhu:	xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o $(LDLIBS) \
	          -o xsum-time-zhu
xsum-time-perm-zhu:	xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o \
	         $(LDLIBS) -o xsum-time-perm-zhu


==> anc/Makefile-gcc-intel <==
# Makefile for gcc on an Intel system.
#
# Takes the version of gcc to use from the GCC environment variable.
# For example:  GCC=-4.8 make -f Makefile-gcc-intel

CFLAGS=-O3 -g -march=native -mtune=native -mfpmath=sse \
       -fno-inline-functions -Wall -Wno-parentheses -DFLOAT128 -DDOUBLE
LDLIBS=-lm -lquadmath
CC=gcc$(GCC) -std=c99
LDC=$(CC)
CPP=g++$(GCC)
LDCPP=$(CPP)
ZHUFLAGS=

all:		xsum-test xsum-time xsum-check show xsum-time-perm \
		xsum-time-zhu xsum-time-perm-zhu

pbinary.o:	pbinary.c pbinary.h
show.o:		show.c pbinary.h

xsum-test.o:	xsum-test.c xsum.h pbinary.h
xsum-check.o:	xsum-check.c xsum.h pbinary.h
xsum-time.o:	xsum-time.c xsum.h pbinary.h
xsum-time-perm.o: xsum-time-perm.c xsum.h pbinary.h
xsum.o:		xsum.c xsum.h pbinary.h

ExactSum.o:	ExactSum.cpp ExactSum.h
	$(CPP) $(CFLAGS) $(ZHUFLAGS) -c ExactSum.cpp

xsum-time-zhu.o: xsum-time.c xsum.h pbinary.h
	cp xsum-time.c xsum-time-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-zhu.cpp
	rm xsum-time-zhu.cpp
xsum-time-perm-zhu.o: xsum-time-perm.c xsum.h pbinary.h
	cp xsum-time-perm.c xsum-time-perm-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-perm-zhu.cpp
	rm xsum-time-perm-zhu.cpp
xsum-zhu.o:	xsum.c xsum.h pbinary.h
	cp xsum.c xsum-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-zhu.cpp
	rm xsum-zhu.cpp
pbinary-zhu.o:	pbinary.c pbinary.h
	cp pbinary.c pbinary-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c pbinary-zhu.cpp
	rm pbinary-zhu.cpp
	
xsum-debug.o:	xsum.c xsum.h pbinary.h
	$(CC) $(CFLAGS) -DDEBUG -c xsum.c -o xsum-debug.o

show:		show.o pbinary.o
	$(LDC) show.o pbinary.o $(LDLIBS) -o show

xsum-test:	xsum-test.o xsum-debug.o pbinary.o
	$(LDC) xsum-test.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-test
xsum-check:	xsum-check.o xsum-debug.o pbinary.o
	$(LDC) xsum-check.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-check
xsum-time:	xsum-time.o xsum.o pbinary.o
	$(LDC) xsum-time.o xsum.o pbinary.o $(LDLIBS) -o xsum-time
xsum-time-perm:	xsum-time-perm.o xsum.o pbinary.o
	$(LDC) xsum-time-perm.o xsum.o pbinary.o $(LDLIBS) -o xsum-time-perm

xsum-time-zhu:	xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o $(LDLIBS) \
	          -o xsum-time-zhu
xsum-time-perm-zhu:	xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o \
	         $(LDLIBS) -o xsum-time-perm-zhu


==> anc/Makefile-gcov <==
# Version of the Makefile to check test coverage, using gcov.
#
# Use as follows:
#
#    rm *.o
#    make -f Makefile-gcov
#    xsum-check
#    gcov xsum.c
#    more xsum.c.gcov

CFLAGS=-O0 -g -fprofile-arcs -ftest-coverage
LDLIBS=-lm
CC=gcc -std=c99
LD=$(CC) -pg -fprofile-arcs -ftest-coverage

all:		xsum-test xsum-time xsum-time-perm xsum-check show

pbinary.o:	pbinary.c pbinary.h
show.o:		show.c pbinary.h
xsum-test.o:	xsum-test.c xsum.h pbinary.h
xsum-check.o:	xsum-check.c xsum.h pbinary.h
xsum-time.o:	xsum-time.c xsum.h pbinary.h
xsum-time-perm.o: xsum-time-perm.c xsum.h pbinary.h
xsum.o:		xsum.c xsum.h pbinary.h

xsum-test:	xsum-test.o xsum.o pbinary.o
	$(LD) xsum-test.o xsum.o pbinary.o $(LDLIBS) -o xsum-test
xsum-check:	xsum-check.o xsum.o pbinary.o
	$(LD) xsum-check.o xsum.o pbinary.o $(LDLIBS) -o xsum-check
xsum-time:	xsum-time.o xsum.o pbinary.o
	$(LD) xsum-time.o xsum.o pbinary.o $(LDLIBS) -o xsum-time
xsum-time-perm:	xsum-time-perm.o xsum.o pbinary.o
	$(LD) xsum-time-perm.o xsum.o pbinary.o $(LDLIBS) -o xsum-time-perm
show:		show.o pbinary.o
	$(LD) show.o pbinary.o $(LDLIBS) -o show


==> anc/Makefile-solaris-sparc <==
# Makefile for a Solaris SPARC system. 

CFLAGS=-O3 -g -xtarget=native
LDLIBS=-lm
CC=cc -xc99
LDC=$(CC)
CPP=CC
LDCPP=$(CPP)
ZHUFLAGS=-DREV

all:		xsum-test xsum-time xsum-check show xsum-time-perm \
		xsum-time-zhu xsum-time-perm-zhu

pbinary.o:	pbinary.c pbinary.h
show.o:		show.c pbinary.h

xsum-test.o:	xsum-test.c xsum.h pbinary.h
xsum-check.o:	xsum-check.c xsum.h pbinary.h
xsum-time.o:	xsum-time.c xsum.h pbinary.h
xsum-time-perm.o: xsum-time-perm.c xsum.h pbinary.h
xsum.o:		xsum.c xsum.h pbinary.h

ExactSum.o:	ExactSum.cpp ExactSum.h
	$(CPP) $(CFLAGS) $(ZHUFLAGS) -c ExactSum.cpp

xsum-time-zhu.o: xsum-time.c xsum.h pbinary.h
	cp xsum-time.c xsum-time-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-zhu.cpp
	rm xsum-time-zhu.cpp
xsum-time-perm-zhu.o: xsum-time-perm.c xsum.h pbinary.h
	cp xsum-time-perm.c xsum-time-perm-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-time-perm-zhu.cpp
	rm xsum-time-perm-zhu.cpp
xsum-zhu.o:	xsum.c xsum.h pbinary.h
	cp xsum.c xsum-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c xsum-zhu.cpp
	rm xsum-zhu.cpp
pbinary-zhu.o:	pbinary.c pbinary.h
	cp pbinary.c pbinary-zhu.cpp
	$(CPP) $(CFLAGS) -DZHU -Drestrict="" -c pbinary-zhu.cpp
	rm pbinary-zhu.cpp
	
xsum-debug.o:	xsum.c xsum.h pbinary.h
	$(CC) $(CFLAGS) -DDEBUG -c xsum.c -o xsum-debug.o

show:		show.o pbinary.o
	$(LDC) show.o pbinary.o $(LDLIBS) -o show

xsum-test:	xsum-test.o xsum-debug.o pbinary.o
	$(LDC) xsum-test.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-test
xsum-check:	xsum-check.o xsum-debug.o pbinary.o
	$(LDC) xsum-check.o xsum-debug.o pbinary.o $(LDLIBS) -o xsum-check
xsum-time:	xsum-time.o xsum.o pbinary.o
	$(LDC) xsum-time.o xsum.o pbinary.o $(LDLIBS) -o xsum-time
xsum-time-perm:	xsum-time-perm.o xsum.o pbinary.o
	$(LDC) xsum-time-perm.o xsum.o pbinary.o $(LDLIBS) -o xsum-time-perm

xsum-time-zhu:	xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o $(LDLIBS) \
	          -o xsum-time-zhu
xsum-time-perm-zhu:	xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o
	$(LDCPP) xsum-time-perm-zhu.o xsum-zhu.o pbinary-zhu.o ExactSum.o \
	         $(LDLIBS) -o xsum-time-perm-zhu


==> anc/README <==
FUNCTIONS FOR EXACT SUMMATION.

Written by Radford M. Neal, 2015.

Version of 2015-05-20.


These programs are supplemental information for the paper "Fast Exact
Summation Using Small and Large Superaccumulators", by Radford M. Neal.


The programs can be built using one of the several Makefiles included.
For instance, the following should work on Linux systems with gcc
installed:

    make -f Makefile-gcc-intel

See the documentation at the start of the Makefile-xxx files for more
details.  For some systems, another Makefile may need to be created.
Performance on a particular system may be improved by tuning compiler
options, and perhaps the settings of the flags defined at the
beginning of the xsum.c file.

The xsum-check program does automatic correctness checks.  The
xsum-test program can be used to test the functions manually.  The
xsum-time program does timing tests. The xsum-time-perm program does
the same timing tests but with data randomly permuted.

The xsum-time-zhu and xsum-time-perm-zhu programs do timing tests that
include times for the iFastSum and OnlineExact methods of Zhu and
Hayes (ACM Transactions on Mathematical Software, Algorithm 908).
Making this program requires their ExactSum.cpp and ExactSum.h source
files, from the supplemental information for their paper.  A C++
compiler is also needed.  Delete xsum-time-zhu and xsum-time-perm-zhu
in the list of program after "all:" in the Makefile you are using if
you do not want to make these programs.


The programs can be remade with the "compile" script, which removes .o
files and then runs make.

The checks and timing tests reported in the paper can be run with the
run-tests script (except that the tests of sizes 10 and 100 were done
with fewer repetitions on the Raspberry Pi, to avoid very long runs).

The systems on which tests were done are described in the files with
names of the form system-xxx, and the results are in corresponding
files named results-xxx-ccc, where ccc is the compiler used.

The plots in the paper were produced by the plots.r script.


Note:  There's a bug in xsum-time.c that causes the display of the
number of small accumulator chunks used to be incorrect for squared
norm and dot product computations.  I have not fixed this in this
version so that the source code will be identical to that used for the
tests in the paper.  The bug has no effect on the results in the paper.


==> anc/check.r <==
library(Rmpfr)

check <- function (n)
{
  options(digits=17)
  v <- scan(sep=",");
  if (length(v) %% (n+2) != 0) stop("bad data 1")
  m <- matrix(v,ncol=n+2,byrow=TRUE)
  if (!all(is.na(m[,n+2]))) stop("bad data 2")
  for (i in 1:nrow(m))
  { x <- mpfr(m[i,1:n],precBits=2100)
    r <- as.numeric(roundMpfr(sum(x),53))
    if (r != m[i,n+1])
    { cat("Fail:  item",i," correct =",r," listed =",m[i,n+1],"\n")
    }
  }
}



==> anc/clean-gcov <==
rm -f *.gcda
rm -f *.gcno
rm -f *.gcov
rm -f gmon.out



==> anc/compile <==
#!/bin/bash

# Compile programs.

rm *.o
make -f Makefile-$1


==> anc/pbinary.c <==
/* PRINT INTEGERS AND FLOATS IN BINARY. */

/* Written by Radford M. Neal, 2015 */

#include "pbinary.h"
#include <stdio.h>


/* PRINT 64-BIT INTEGER IN BINARY.  Prints only the low-order n bits. */

void pbinary_int64 (int64_t v, int n)
{
  int i;
  for (i = n-1; i >= 0; i--)
  { printf ("%d", (int) ((v>>i)&1));
  }
}


/* PRINT DOUBLE-PRECISION FLOATING POINT VALUE IN BINARY. */

void pbinary_double (double d)
{
  union { double f; int64_t i; } u;
  int64_t exp;

  u.f = d;
  printf (u.i < 0 ? "- " : "+ ");
  exp = (u.i >> 52) & 0x7ff;
  pbinary_int64 (exp, 11);
  if (exp == 0) printf (" (denorm) ");
  else if (exp == 0x7ff) printf (" (InfNaN) ");
  else printf(" (%+06d) ", (int) (exp - 1023));
  pbinary_int64 (u.i & 0xfffffffffffffL, 52);
}


==> anc/pbinary.h <==
/* INTERFACE TO FUNCTIONS TO PRINT INTEGERS AND FLOATS IN BINARY. */

/* Written by Radford M. Neal, 2015 */

#include <stdint.h>

void pbinary_int64 (int64_t, int);
void pbinary_double (double);


==> anc/plots.r <==
# FUNCTIONS FOR READING TIMING DATA AND CREATING PLOTS.

plot_key <- function ()
{
  pdf("key.pdf",height=0.7,width=9.5,pointsize=11)
  par(mar=c(0.35,0.35,0.35,0.35))
  v <- 0.5
  plot(0,xlim=c(0,10.4),ylim=c(-0.1,v+0.1),
       type="n",xaxt="n",yaxt="n",bty="n",xlab="",ylab="")

  lines(c(0,1),c(v,v),type="b",pch=20,col="red",lty=1)
  text(1.2,v,adj=c(0,0.5),cex=1.25,"Small superaccumulator")

  lines(c(0,1),c(0,0),type="b",pch=20,col="red",lty=2)
  text(1.2,0,adj=c(0,0.5),cex=1.25,"Large superaccumulator")

  lines(c(4.1,5.1),c(v,v),type="b",pch=20,col="blue",lty=1)
  text(5.3,v,adj=c(0,0.5),cex=1.25,"iFastSum")

  lines(c(4.1,5.1),c(0,0),type="b",pch=20,col="blue",lty=2)
  text(5.3,0,adj=c(0,0.5),cex=1.25,"OnlineExact")

  lines(c(7,8),c(v,v),type="b",pch=20,col="black",lty=1)
  text(8.2,v,adj=c(0,0.5),cex=1.25,"Simple sum, ordered")

  lines(c(7,8),c(0,0),type="b",pch=20,col="black",lty=2)
  text(8.2,0,adj=c(0,0.5),cex=1.25,"Simple sum, not ordered")

  dev.off()
}

plot_times <- function (y, what, cache)
{
  pdf(paste0("plots/",what,".pdf"),height=4.28,width=5,pointsize=11)
  par(mar=c(4.4,3.3,0.2,0.2),mgp=c(2.0,0.6,0),lab=c(7,7,7),cex.lab=1.5)
  col=c("red","red","blue","blue","black","black")
  lty=c(1,2,1,2,1,2)
  plot(1,type="n",xlab="number of terms",ylab="nanoseconds per term",
       xlim=c(1,7),ylim=c(-1.1,7.5),xaxt="n",yaxt="n")
  abline(h=seq(-1,7),col="gray")
  logy <- log(y,2)
  for (j in 1:ncol(y))
  { lines (1:7, logy[,j], col=col[j], lty=lty[j])
    points (1:7, logy[,j], col=col[j], pch=20)
  }
  mtext (2^((-1):7), side=2, line=0.3, at=(-1):7, cex=0.85)
  mtext (1:7, side=1, line=0.05, at=(1:7)+0.1, cex=0.7)
  mtext (rep(10,7), side=1, line=0.55, at=(1:7)-0.04, cex=0.85)
  abline(col="gray",v=log10(cache))
  dev.off()
}

read_times <- function (file)
{
  c <- pipe (paste (
   'fgrep -v Kahan <', file, '| fgrep -v "Float 128"', '| fgrep ns/term',
   '| sed "s/.*s,//" | sed "s/ns.*//"'
  ))
  d <- scan(c)
  close(c)
  stopifnot(length(d)==98)
  if (file != "results-pi-gcc-4.6.3")
  { d[d<0] <- d[d<0] + 2^32/1e6  # clock wrapped around
  }
  else
  { d[d<0] <- d[d<0] + 2^32/1e5  # did fewer repeats on the pi
  }
  m <- matrix(d,ncol=7)
  n <- matrix(NA,ncol=7,nrow=2)
  m <- rbind(m[1:8,],n,m[9:12,],n,m[13:14,])
  m <- t(m)
  dim(m) <- c(7,6,3)
  dimnames(m) <- list(NULL,c("sacc","lacc","ifast","online","dbl","udbl"),
                           c("sum","norm","dot"))
  m
}


# CREATE PLOTS FOR VARIOUS SYSTEMS.  When more than one compiler was tried,
# select a compiler to use for reach method based on sum performance with
# 1000 terms for sacc and ifast, 10000 terms for dbl and udbl, and 100000
# terms for lacc and online.

plot_key()


# INTEL 64-BIT SYSTEMS.

# Intel Core 2 Duo (T7700)

cache = c(32*1024, 4*1024*1024)

macbookpro <- read_times ("results-macbookpro-clang-3.6.0")

plot_times(macbookpro[,,"sum"],  "macbookpro-sum",  cache/8)
plot_times(macbookpro[,,"norm"], "macbookpro-norm", cache/8)
plot_times(macbookpro[,,"dot"],  "macbookpro-dot",  cache/16)

# Intel Xeon E5462.

cache <- c(32*1024, 6*1024*1024)

macpro_gcc_4.7.3 <- read_times ("results-macpro-gcc-4.7.3")
macpro_clang_3.5 <- read_times ("results-macpro-clang-3.5")

macpro <- macpro_gcc_4.7.3

macpro[,"ifast",] <- macpro_clang_3.5[,"ifast",]
macpro[,"lacc",] <- macpro_clang_3.5[,"lacc",]
macpro[,"online",] <- macpro_clang_3.5[,"online",]

plot_times(macpro[,,"sum"],  "macpro-sum",  cache/8)
plot_times(macpro[,,"norm"], "macpro-norm", cache/8)
plot_times(macpro[,,"dot"],  "macpro-dot",  cache/16)

# Intel X5680

cache <- c(32*1024, 256*1024, 12*1024*1024)

T7500_gcc_4.6.4 <- read_times ("results-dell-T7500-gcc-4.6.4")
T7500_gcc_4.7.3 <- read_times ("results-dell-T7500-gcc-4.7.3")
T7500_gcc_4.8.1 <- read_times ("results-dell-T7500-gcc-4.8.1")
T7500_gcc_4.9.2 <- read_times ("results-dell-T7500-gcc-4.9.2")
T7500_clang_3.4 <- read_times ("results-dell-T7500-clang-3.4")

T7500 <- T7500_gcc_4.6.4
T7500[,"ifast",] <- T7500_clang_3.4[,"ifast",]
T7500[,"dbl",] <- T7500_clang_3.4[,"dbl",]
T7500[,"udbl",] <- T7500_gcc_4.8.1[,"udbl",]
T7500[,"lacc",] <- T7500_gcc_4.7.3[,"lacc",]
T7500[,"online",] <- T7500_clang_3.4[,"online",]

plot_times(T7500[,,"sum"],  "T7500-sum",  cache/8)
plot_times(T7500[,,"norm"], "T7500-norm", cache/8)
plot_times(T7500[,,"dot"],  "T7500-dot",  cache/16)

# Intel E3-1225

cache <- c(32*1024, 256*1024, 6*1024*1024)

T1600_gcc_4.9.2 <- read_times ("results-dell-T1600-gcc-4.9.2")
T1600_clang_3.5.0 <- read_times ("results-dell-T1600-clang-3.5.0")

T1600 <- T1600_gcc_4.9.2
T1600[,"lacc",] <- T1600_clang_3.5.0[,"lacc",]
T1600[,"online",] <- T1600_clang_3.5.0[,"online",]

plot_times(T1600[,,"sum"],  "T1600-sum",  cache/8)
plot_times(T1600[,,"norm"], "T1600-norm", cache/8)
plot_times(T1600[,,"dot"],  "T1600-dot",  cache/16)

# Intel E3-1230v2

cache <- c(32*1024, 256*1024, 8*1024*1024)

comps <- read_times ("results-comps-gcc-4.8.2")

plot_times(comps[,,"sum"],  "comps-sum",  cache/8)
plot_times(comps[,,"norm"], "comps-norm", cache/8)
plot_times(comps[,,"dot"],  "comps-dot",  cache/16)

# Intel Celeron 1019Y.

cache <- c(32*1024, 246*1024, 2*1024*1024)

aspireV5_gcc_4.8.2 <- read_times ("results-aspireV5-gcc-4.8.2")
aspireV5_clang_3.5.0 <- read_times ("results-aspireV5-clang-3.5.0")

aspireV5 <- aspireV5_gcc_4.8.2
aspireV5[,"ifast",] <- aspireV5_clang_3.5.0[,"ifast",]
aspireV5[,"dbl",] <- aspireV5_clang_3.5.0[,"dbl",]
aspireV5[,"udbl",] <- aspireV5_clang_3.5.0[,"udbl",]
aspireV5[,"online",] <- aspireV5_clang_3.5.0[,"online",]

plot_times(aspireV5[,,"sum"],  "aspireV5-sum",  cache/8)
plot_times(aspireV5[,,"norm"], "aspireV5-norm", cache/8)
plot_times(aspireV5[,,"dot"],  "aspireV5-dot",  cache/16)


# AMD 64-BIT SYSTEMS.

# AMD Opteron 6348

cache = c(16*1024, 2*1024*1024, 6*1024*1024)

cdf <- read_times ("results-cdf-gcc-4.6.3")

plot_times(cdf[,,"sum"],  "cdf-sum",  cache/8)
plot_times(cdf[,,"norm"], "cdf-norm", cache/8)
plot_times(cdf[,,"dot"],  "cdf-dot",  cache/16)

# AMD E1-2500

cache <- c(32*1024, 1024*1024)

gateway_gcc_4.8.2 <- read_times ("results-gateway-gcc-4.8.2")
gateway_clang_3.5.0 <- read_times ("results-gateway-clang-3.5.0")

gateway <- gateway_gcc_4.8.2
gateway[,"ifast",] <- gateway_clang_3.5.0[,"ifast",]
gateway[,"lacc",] <- gateway_clang_3.5.0[,"lacc",]
gateway[,"online",] <- gateway_clang_3.5.0[,"online",]

plot_times(gateway[,,"sum"],  "gateway-sum",  cache/8)
plot_times(gateway[,,"norm"], "gateway-norm", cache/8)
plot_times(gateway[,,"dot"],  "gateway-dot",  cache/16)


# INTEL 32-BIT SYSTEMS.

# Pentium III

cache <- c(16*1024, 256*1024)

gx200_gcc_4.6.3 <- read_times ("results-dell-gx200-gcc-4.6.3")
gx200_clang_3.4 <- read_times ("results-dell-gx200-clang-3.4")

gx200 <- gx200_gcc_4.6.3
gx200[,"sacc",] <- gx200_clang_3.4[,"sacc",]
gx200[,"online",] <- gx200_clang_3.4[,"online",]

plot_times(gx200[,,"sum"],  "gx200-sum",  cache/8)
plot_times(gx200[,,"norm"], "gx200-norm", cache/8)
plot_times(gx200[,,"dot"],  "gx200-dot",  cache/16)

# Xeon (Foster, Pentium 4 based)

cache = c(8*1024, 256*1024)

price_gcc_4.6.4 <- read_times ("results-dell-530-gcc-4.6.4")
price_gcc_4.7.3 <- read_times ("results-dell-530-gcc-4.7.3")
price_gcc_4.8.1 <- read_times ("results-dell-530-gcc-4.8.1")
price_gcc_4.9.2 <- read_times ("results-dell-530-gcc-4.9.2")

price <- price_gcc_4.6.4
price[,"sacc",] <- price_gcc_4.7.3[,"sacc",]
price[,"ifast",] <- price_gcc_4.8.1[,"ifast",]
price[,"dbl",] <- price_gcc_4.7.3[,"dbl",]
price[,"udbl",] <- price_gcc_4.7.3[,"udbl",]
price[,"lacc",] <- price_gcc_4.7.3[,"lacc",]
price[,"online",] <- price_gcc_4.9.2[,"online",]

plot_times(price[,,"sum"],  "price-sum",  cache/8)
plot_times(price[,,"norm"], "price-norm", cache/8)
plot_times(price[,,"dot"],  "price-dot",  cache/16)

# Pentium 4

cache <- c(8*1024, 512*1024)

carlo <- read_times ("results-dell-350-gcc-4.6.3")

plot_times(carlo[,,"sum"],  "carlo-sum",  cache/8)
plot_times(carlo[,,"norm"], "carlo-norm", cache/8)
plot_times(carlo[,,"dot"],  "carlo-dot",  cache/16)

# Xeon X5355, in 32-bit mode.

cache <- c(32*1024, 4*1024*1024)

apps <- read_times ("results-apps-gcc-4.6.3")

plot_times(apps[,,"sum"],  "apps-sum",  cache/8)
plot_times(apps[,,"norm"], "apps-norm", cache/8)
plot_times(apps[,,"dot"],  "apps-dot",  cache/16)


# ARM 32-BIT SYSTEMS.

# ARM V6 COMPATIBLE FOR RASPBERRY PI.

cache <- c(16*1024, 128*1024)

pi <- read_times ("results-pi-gcc-4.6.3")

plot_times(pi[,,"sum"],  "pi-sum",  cache/8)
plot_times(pi[,,"norm"], "pi-norm", cache/8)
plot_times(pi[,,"dot"],  "pi-dot",  cache/16)

# ARM Cortex-A9.

cache <- c(32*1024, 1024*1024)

cubox <- read_times ("results-cubox-gcc-4.8.4")

plot_times(cubox[,,"sum"],  "cubox-sum",  cache/8)
plot_times(cubox[,,"norm"], "cubox-norm", cache/8)
plot_times(cubox[,,"dot"],  "cubox-dot",  cache/16)


# SPARC 64-BIT SYSTEMS.

# ULTRASPARC III.

cache <- c(64*1024, 8*1024*1024)

V880 <- read_times ("results-sun-V880")

plot_times(V880[,,"sum"],  "V880-sum",  cache/8)
plot_times(V880[,,"norm"], "V880-norm", cache/8)
plot_times(V880[,,"dot"],  "V880-dot",  cache/16)

# SPARC T2 Plus.

cache <- c(8*1024, 4*1024*1024)

T5140 <- read_times ("results-sun-T5140")

plot_times(T5140[,,"sum"],  "T5140-sum",  cache/8)
plot_times(T5140[,,"norm"], "T5140-norm", cache/8)
plot_times(T5140[,,"dot"],  "T5140-dot",  cache/16)


==> anc/resdiff <==
#!/bin/bash

# Compute result files, after removing times, and Kahan and Float 128
# results.  Differences are seen on different systems, and with 32
# vs. 64 bit, perhaps due to different decimal conversion routines for
# floating point values (that don't produce exact result). 

fgrep -v "Float 128" < $1 | fgrep -v "Double" | fgrep -v "Kahan" | \
  sed "s/time:.*//" >/tmp/1
fgrep -v "Float 128" < $2 | fgrep -v "Double" | fgrep -v "Kahan" | \
  sed "s/time:.*//" >/tmp/2

diff -u /tmp/1 /tmp/2


==> anc/resshasum <==
#!/bin/bash

# Compute shasums of results files, after removing times, and Kahan
# and Float 128 results.  Differences are seen on different systems,
# and with 32 vs. 64 bit, perhaps due to different decimal conversion
# routines for floating point values (that don't produce exact result). 

while test x$1 != x; do
  fgrep -v "Float 128" < $1 | fgrep -v "Double" | fgrep -v "Kahan" | \
    sed "s/time:.*//" | shasum | sed "s/ -/ $1/"
  shift
done


==> anc/results-apps-gcc-4.6.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  27.670 s,   27.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 154.110 s,  154.11 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  20.280 s,   20.28 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 686.750 s,  686.75 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 101.780 s,  101.78 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   4.830 s,    4.83 ns/term
Double result:      +7.5524440035223961e-08  time:   1.790 s,    1.79 ns/term
Double not ordered: +0.0000000000000000e+00  time:   1.540 s,    1.54 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time:  32.690 s,   32.69 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 142.470 s,  142.47 ns/term
Double result:      +1.5824714359357108e+19  time:   1.810 s,    1.81 ns/term
Double not ordered: +1.5824714359357108e+19  time:   1.560 s,    1.56 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time:  33.650 s,   33.65 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 144.070 s,  144.07 ns/term
Double result:      +1.5824714359357108e+19  time:   2.040 s,    2.04 ns/term
Double not ordered: +1.5824714359357108e+19  time:   1.640 s,    1.64 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  15.530 s,   15.53 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  36.900 s,   36.90 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  15.700 s,   15.70 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  79.280 s,   79.28 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 101.800 s,  101.80 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:   5.900 s,    5.90 ns/term
Double result:      -5.0918656052090228e-04  time:   1.020 s,    1.02 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time:  14.400 s,   14.40 ns/term
Large accumulator:  +8.1112105447704140e+25  time:  31.090 s,   31.09 ns/term
Double result:      +8.1112105447704140e+25  time:   1.050 s,    1.05 ns/term
Double not ordered: +8.1112105447704157e+25  time:   0.650 s,    0.65 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time:  15.320 s,   15.32 ns/term
Large accumulator:  +8.1112105447704140e+25  time:  32.810 s,   32.81 ns/term
Double result:      +8.1112105447704140e+25  time:   1.130 s,    1.13 ns/term
Double not ordered: +8.1112105447704157e+25  time:   0.830 s,    0.83 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  14.250 s,   14.25 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   9.810 s,    9.81 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.820 s,   14.82 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  13.590 s,   13.59 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  99.340 s,   99.34 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:   5.810 s,    5.81 ns/term
Double result:      -3.5665436560520902e-02  time:   1.140 s,    1.14 ns/term
Double not ordered: -1.7578125000000000e-02  time:   0.580 s,    0.58 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  12.540 s,   12.54 ns/term
Large accumulator:  +7.1359296682780862e+26  time:   9.490 s,    9.49 ns/term
Double result:      +7.1359296682780890e+26  time:   1.140 s,    1.14 ns/term
Double not ordered: +7.1359296682780821e+26  time:   0.580 s,    0.58 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  13.340 s,   13.34 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  10.900 s,   10.90 ns/term
Double result:      +7.1359296682780890e+26  time:   1.140 s,    1.14 ns/term
Double not ordered: +7.1359296682780821e+26  time:   0.770 s,    0.77 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  14.270 s,   14.27 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   5.610 s,    5.61 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  15.200 s,   15.20 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.680 s,    5.68 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 100.280 s,  100.28 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:   5.800 s,    5.80 ns/term
Double result:      +8.9334563439479098e-02  time:   1.140 s,    1.14 ns/term
Double not ordered: +4.0625000000000000e-01  time:   0.660 s,    0.66 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  12.370 s,   12.37 ns/term
Large accumulator:  +5.9109866443888589e+27  time:   5.290 s,    5.29 ns/term
Double result:      +5.9109866443888490e+27  time:   1.130 s,    1.13 ns/term
Double not ordered: +5.9109866443888435e+27  time:   0.670 s,    0.67 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  13.370 s,   13.37 ns/term
Large accumulator:  +5.9109866443888589e+27  time:   6.780 s,    6.78 ns/term
Double result:      +5.9109866443888490e+27  time:   1.140 s,    1.14 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.010 s,    1.01 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  14.320 s,   14.32 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   5.150 s,    5.15 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  16.110 s,   16.11 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.880 s,    4.88 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 101.470 s,  101.47 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:   5.800 s,    5.80 ns/term
Double result:      +8.3933456343947910e-01  time:   1.130 s,    1.13 ns/term
Double not ordered: -6.2187500000000000e+00  time:   0.660 s,    0.66 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  12.390 s,   12.39 ns/term
Large accumulator:  +6.3551473280289583e+28  time:   4.820 s,    4.82 ns/term
Double result:      +6.3551473280286144e+28  time:   1.130 s,    1.13 ns/term
Double not ordered: +6.3551473280288132e+28  time:   0.670 s,    0.67 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  13.390 s,   13.39 ns/term
Large accumulator:  +6.3551473280289583e+28  time:   6.350 s,    6.35 ns/term
Double result:      +6.3551473280286144e+28  time:   1.120 s,    1.12 ns/term
Double not ordered: +6.3551473280288132e+28  time:   1.040 s,    1.04 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  14.680 s,   14.68 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   5.500 s,    5.50 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  24.140 s,   24.14 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.080 s,    5.08 ns/term
Float 128 result:   -3.7296554733501353e-17  time:  99.760 s,   99.76 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:   6.030 s,    6.03 ns/term
Double result:      -1.3160665436560521e+01  time:   2.040 s,    2.04 ns/term
Double not ordered: +1.9537500000000000e+02  time:   2.020 s,    2.02 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  12.690 s,   12.69 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   5.150 s,    5.15 ns/term
Double result:      +6.2613064458673211e+29  time:   2.230 s,    2.23 ns/term
Double not ordered: +6.2613064458686778e+29  time:   2.180 s,    2.18 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  14.020 s,   14.02 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   7.010 s,    7.01 ns/term
Double result:      +6.2613064458673211e+29  time:   4.200 s,    4.20 ns/term
Double not ordered: +6.2613064458686778e+29  time:   4.210 s,    4.21 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  14.680 s,   14.68 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   5.510 s,    5.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  30.180 s,   30.18 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.110 s,    5.11 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 100.210 s,  100.21 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:   6.050 s,    6.05 ns/term
Double result:      -1.3160665436560521e+01  time:   2.270 s,    2.27 ns/term
Double not ordered: +9.6900000000000000e+02  time:   2.210 s,    2.21 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  12.710 s,   12.71 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   5.190 s,    5.19 ns/term
Double result:      +6.3372631808277940e+30  time:   2.390 s,    2.39 ns/term
Double not ordered: +6.3372631808414410e+30  time:   2.360 s,    2.36 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  14.060 s,   14.06 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   7.040 s,    7.04 ns/term
Double result:      +6.3372631808277940e+30  time:   4.150 s,    4.15 ns/term
Double not ordered: +6.3372631808414410e+30  time:   4.180 s,    4.18 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-aspireV5-clang-3.5.0 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  27.095 s,   27.10 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 143.255 s,  143.26 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  22.485 s,   22.48 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1590.817 s, 1590.82 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   6.237 s,    6.24 ns/term
Double result:      +7.5524440035223961e-08  time:   1.856 s,    1.86 ns/term
Double not ordered: +0.0000000000000000e+00  time:   2.508 s,    2.51 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  33.833 s,   33.83 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 128.762 s,  128.76 ns/term
Double result:      +1.5824714359357063e+19  time:   2.411 s,    2.41 ns/term
Double not ordered: +1.5824714359357063e+19  time:   2.625 s,    2.62 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  34.174 s,   34.17 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 134.259 s,  134.26 ns/term
Double result:      +1.5824714359357063e+19  time:   2.689 s,    2.69 ns/term
Double not ordered: +1.5824714359357063e+19  time:   2.615 s,    2.61 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  16.624 s,   16.62 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  43.292 s,   43.29 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  15.586 s,   15.59 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 148.735 s,  148.74 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  11.002 s,   11.00 ns/term
Double result:      +4.7834319411776960e-04  time:   2.034 s,    2.03 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.632 s,    1.63 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  18.218 s,   18.22 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  33.768 s,   33.77 ns/term
Double result:      +8.1112105447704294e+25  time:   2.229 s,    2.23 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.675 s,    1.68 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  19.184 s,   19.18 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  34.466 s,   34.47 ns/term
Double result:      +8.1112105447704294e+25  time:   2.564 s,    2.56 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.868 s,    1.87 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  15.210 s,   15.21 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  10.079 s,   10.08 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.586 s,   13.59 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  22.672 s,   22.67 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  11.937 s,   11.94 ns/term
Double result:      -3.4279068058822304e-03  time:   2.921 s,    2.92 ns/term
Double not ordered: +2.3437500000000000e-02  time:   1.496 s,    1.50 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  16.282 s,   16.28 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  10.769 s,   10.77 ns/term
Double result:      +7.1359296682780917e+26  time:   2.950 s,    2.95 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.491 s,    1.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  17.282 s,   17.28 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  11.840 s,   11.84 ns/term
Double result:      +7.1359296682780917e+26  time:   2.986 s,    2.99 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.541 s,    1.54 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  15.143 s,   15.14 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.799 s,    4.80 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.517 s,   14.52 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.150 s,    9.15 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  12.031 s,   12.03 ns/term
Double result:      -3.4279068058822304e-03  time:   3.002 s,    3.00 ns/term
Double not ordered: +5.9375000000000000e-01  time:   1.505 s,    1.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  16.155 s,   16.15 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   5.570 s,    5.57 ns/term
Double result:      +5.9109866443888468e+27  time:   3.005 s,    3.01 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.505 s,    1.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  17.162 s,   17.16 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   6.451 s,    6.45 ns/term
Double result:      +5.9109866443888468e+27  time:   3.010 s,    3.01 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.558 s,    1.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  15.141 s,   15.14 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.227 s,    4.23 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  17.729 s,   17.73 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   7.623 s,    7.62 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:  12.045 s,   12.05 ns/term
Double result:      +3.7157209319411777e-01  time:   3.012 s,    3.01 ns/term
Double not ordered: -4.0937500000000000e+00  time:   1.508 s,    1.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  16.144 s,   16.14 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   4.948 s,    4.95 ns/term
Double result:      +6.3551473280286135e+28  time:   3.012 s,    3.01 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.508 s,    1.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  17.230 s,   17.23 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   5.797 s,    5.80 ns/term
Double result:      +6.3551473280286135e+28  time:   3.048 s,    3.05 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.911 s,    1.91 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  15.360 s,   15.36 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.276 s,    4.28 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  26.495 s,   26.49 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   7.602 s,    7.60 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:  12.169 s,   12.17 ns/term
Double result:      -6.6284279068058822e+00  time:   3.065 s,    3.07 ns/term
Double not ordered: +1.9100000000000000e+02  time:   1.593 s,    1.59 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  16.363 s,   16.36 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   5.002 s,    5.00 ns/term
Double result:      +6.2613064458673211e+29  time:   3.076 s,    3.08 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.593 s,    1.59 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  17.391 s,   17.39 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   5.832 s,    5.83 ns/term
Double result:      +6.2613064458673211e+29  time:   3.111 s,    3.11 ns/term
Double not ordered: +6.2613064458686778e+29  time:   2.339 s,    2.34 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  15.353 s,   15.35 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.267 s,    4.27 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  33.022 s,   33.02 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   7.571 s,    7.57 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:  12.191 s,   12.19 ns/term
Double result:      +8.9371572093194118e+01  time:   3.070 s,    3.07 ns/term
Double not ordered: +1.0787500000000000e+03  time:   1.596 s,    1.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  16.362 s,   16.36 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   4.982 s,    4.98 ns/term
Double result:      +6.3372631808277962e+30  time:   3.083 s,    3.08 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.606 s,    1.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  17.388 s,   17.39 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   5.841 s,    5.84 ns/term
Double result:      +6.3372631808277962e+30  time:   3.120 s,    3.12 ns/term
Double not ordered: +6.3372631808414410e+30  time:   2.328 s,    2.33 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-aspireV5-gcc-4.8.2 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  20.331 s,   20.33 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 129.824 s,  129.82 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  18.951 s,   18.95 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1590.239 s, 1590.24 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  82.615 s,   82.61 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   6.719 s,    6.72 ns/term
Double result:      +7.5524440035223961e-08  time:   1.614 s,    1.61 ns/term
Double not ordered: +0.0000000000000000e+00  time:   2.320 s,    2.32 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  28.557 s,   28.56 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 121.340 s,  121.34 ns/term
Double result:      +1.5824714359357063e+19  time:   2.342 s,    2.34 ns/term
Double not ordered: +1.5824714359357063e+19  time:   2.408 s,    2.41 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  30.077 s,   30.08 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 122.726 s,  122.73 ns/term
Double result:      +1.5824714359357063e+19  time:   2.574 s,    2.57 ns/term
Double not ordered: +1.5824714359357063e+19  time:   2.427 s,    2.43 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  10.545 s,   10.54 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  33.056 s,   33.06 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.274 s,   14.27 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 171.243 s,  171.24 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  84.689 s,   84.69 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  11.529 s,   11.53 ns/term
Double result:      +4.7834319411776960e-04  time:   2.061 s,    2.06 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.609 s,    1.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  13.666 s,   13.67 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  27.873 s,   27.87 ns/term
Double result:      +8.1112105447704294e+25  time:   2.253 s,    2.25 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.785 s,    1.79 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  13.444 s,   13.44 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  28.350 s,   28.35 ns/term
Double result:      +8.1112105447704294e+25  time:   2.528 s,    2.53 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.796 s,    1.80 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   9.207 s,    9.21 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   8.209 s,    8.21 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.664 s,   13.66 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  26.236 s,   26.24 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  81.372 s,   81.37 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  12.442 s,   12.44 ns/term
Double result:      -3.4279068058822304e-03  time:   2.928 s,    2.93 ns/term
Double not ordered: +2.3437500000000000e-02  time:   1.505 s,    1.51 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  11.899 s,   11.90 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   9.614 s,    9.61 ns/term
Double result:      +7.1359296682780917e+26  time:   2.946 s,    2.95 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.533 s,    1.53 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  11.581 s,   11.58 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  10.136 s,   10.14 ns/term
Double result:      +7.1359296682780917e+26  time:   2.982 s,    2.98 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.535 s,    1.54 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   9.137 s,    9.14 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.619 s,    4.62 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.611 s,   14.61 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  10.971 s,   10.97 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  80.926 s,   80.93 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  12.533 s,   12.53 ns/term
Double result:      -3.4279068058822304e-03  time:   3.003 s,    3.00 ns/term
Double not ordered: +5.9375000000000000e-01  time:   1.506 s,    1.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  11.760 s,   11.76 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   5.993 s,    5.99 ns/term
Double result:      +5.9109866443888468e+27  time:   3.005 s,    3.00 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.511 s,    1.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  11.352 s,   11.35 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   6.490 s,    6.49 ns/term
Double result:      +5.9109866443888468e+27  time:   3.009 s,    3.01 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.582 s,    1.58 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   9.129 s,    9.13 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.221 s,    4.22 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  17.890 s,   17.89 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.356 s,    9.36 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  80.966 s,   80.97 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:  12.547 s,   12.55 ns/term
Double result:      +3.7157209319411777e-01  time:   3.011 s,    3.01 ns/term
Double not ordered: -4.0937500000000000e+00  time:   1.507 s,    1.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  11.753 s,   11.75 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   5.592 s,    5.59 ns/term
Double result:      +6.3551473280286135e+28  time:   3.011 s,    3.01 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.508 s,    1.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  11.445 s,   11.45 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   6.116 s,    6.12 ns/term
Double result:      +6.3551473280286135e+28  time:   3.053 s,    3.05 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.940 s,    1.94 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   9.282 s,    9.28 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.284 s,    4.28 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  27.061 s,   27.06 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.368 s,    9.37 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  81.471 s,   81.47 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:  12.692 s,   12.69 ns/term
Double result:      -6.6284279068058822e+00  time:   3.074 s,    3.07 ns/term
Double not ordered: +1.9100000000000000e+02  time:   1.613 s,    1.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  11.916 s,   11.92 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   5.675 s,    5.67 ns/term
Double result:      +6.2613064458673211e+29  time:   3.094 s,    3.09 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.672 s,    1.67 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  11.509 s,   11.51 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   6.164 s,    6.16 ns/term
Double result:      +6.2613064458673211e+29  time:   3.111 s,    3.11 ns/term
Double not ordered: +6.2613064458686778e+29  time:   2.286 s,    2.29 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   9.282 s,    9.28 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.271 s,    4.27 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  33.607 s,   33.61 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.332 s,    9.33 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  81.719 s,   81.72 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:  12.676 s,   12.68 ns/term
Double result:      +8.9371572093194118e+01  time:   3.072 s,    3.07 ns/term
Double not ordered: +1.0787500000000000e+03  time:   1.606 s,    1.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  11.916 s,   11.92 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   5.658 s,    5.66 ns/term
Double result:      +6.3372631808277962e+30  time:   3.083 s,    3.08 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.671 s,    1.67 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  11.544 s,   11.54 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   6.171 s,    6.17 ns/term
Double result:      +6.3372631808277962e+30  time:   3.118 s,    3.12 ns/term
Double not ordered: +6.3372631808414410e+30  time:   2.305 s,    2.30 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-cdf-gcc-4.6.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  13.760 s,   13.76 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  78.470 s,   78.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.330 s,    8.33 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 678.410 s,  678.41 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  41.670 s,   41.67 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   4.000 s,    4.00 ns/term
Double result:      +7.5524440035223961e-08  time:   1.120 s,    1.12 ns/term
Double not ordered: +0.0000000000000000e+00  time:   1.150 s,    1.15 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  19.140 s,   19.14 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  77.680 s,   77.68 ns/term
Double result:      +1.5824714359357061e+19  time:   1.240 s,    1.24 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.170 s,    1.17 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  19.210 s,   19.21 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  77.850 s,   77.85 ns/term
Double result:      +1.5824714359357061e+19  time:   2.040 s,    2.04 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.470 s,    1.47 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   8.320 s,    8.32 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  18.210 s,   18.21 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.960 s,    6.96 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  73.910 s,   73.91 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  41.590 s,   41.59 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   5.970 s,    5.97 ns/term
Double result:      +4.7834319411776960e-04  time:   1.480 s,    1.48 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.840 s,    0.84 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   8.850 s,    8.85 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  16.890 s,   16.89 ns/term
Double result:      +8.1112105447704294e+25  time:   1.490 s,    1.49 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.840 s,    0.84 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   8.780 s,    8.78 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  17.050 s,   17.05 ns/term
Double result:      +8.1112105447704294e+25  time:   1.560 s,    1.56 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.860 s,    0.86 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.450 s,    7.45 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.020 s,    4.02 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.770 s,    5.77 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  11.150 s,   11.15 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  40.730 s,   40.73 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   5.900 s,    5.90 ns/term
Double result:      -3.4279068058822304e-03  time:   1.480 s,    1.48 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.740 s,    0.74 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   7.410 s,    7.41 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   5.230 s,    5.23 ns/term
Double result:      +7.1359296682780917e+26  time:   1.480 s,    1.48 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.750 s,    0.75 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   7.470 s,    7.47 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   5.700 s,    5.70 ns/term
Double result:      +7.1359296682780917e+26  time:   1.480 s,    1.48 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.770 s,    0.77 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.380 s,    7.38 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.880 s,    1.88 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.060 s,    6.06 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.040 s,    4.04 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  40.480 s,   40.48 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   5.890 s,    5.89 ns/term
Double result:      -3.4279068058822304e-03  time:   1.480 s,    1.48 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.740 s,    0.74 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   7.360 s,    7.36 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.890 s,    2.89 ns/term
Double result:      +5.9109866443888479e+27  time:   1.470 s,    1.47 ns/term
Double not ordered: +5.9109866443888413e+27  time:   0.740 s,    0.74 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   7.420 s,    7.42 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   3.270 s,    3.27 ns/term
Double result:      +5.9109866443888479e+27  time:   1.480 s,    1.48 ns/term
Double not ordered: +5.9109866443888413e+27  time:   0.770 s,    0.77 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.370 s,    7.37 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.660 s,    1.66 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.990 s,    6.99 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.370 s,    3.37 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  51.910 s,   51.91 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   5.900 s,    5.90 ns/term
Double result:      +3.7157209319411777e-01  time:   1.470 s,    1.47 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.740 s,    0.74 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   7.400 s,    7.40 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.640 s,    2.64 ns/term
Double result:      +6.3551473280286135e+28  time:   1.480 s,    1.48 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.730 s,    0.73 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   7.460 s,    7.46 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   3.090 s,    3.09 ns/term
Double result:      +6.3551473280286135e+28  time:   1.470 s,    1.47 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.870 s,    0.87 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.390 s,    7.39 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.900 s,    1.90 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.620 s,   14.62 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.370 s,    3.37 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  55.090 s,   55.09 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   5.900 s,    5.90 ns/term
Double result:      -6.6284279068058822e+00  time:   1.520 s,    1.52 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.880 s,    0.88 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   7.430 s,    7.43 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.810 s,    2.81 ns/term
Double result:      +6.2613064458673211e+29  time:   1.590 s,    1.59 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.970 s,    0.97 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   7.800 s,    7.80 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   7.810 s,    7.81 ns/term
Double result:      +6.2613064458673211e+29  time:   7.470 s,    7.47 ns/term
Double not ordered: +6.2613064458686778e+29  time:   7.630 s,    7.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.380 s,    7.38 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   3.960 s,    3.96 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  19.850 s,   19.85 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.380 s,    3.38 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  53.850 s,   53.85 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   5.900 s,    5.90 ns/term
Double result:      +8.9371572093194118e+01  time:   2.730 s,    2.73 ns/term
Double not ordered: +1.0787500000000000e+03  time:   2.730 s,    2.73 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   7.400 s,    7.40 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.900 s,    2.90 ns/term
Double result:      +6.3372631808277973e+30  time:   2.740 s,    2.74 ns/term
Double not ordered: +6.3372631808414410e+30  time:   2.730 s,    2.73 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   7.470 s,    7.47 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   5.430 s,    5.43 ns/term
Double result:      +6.3372631808277973e+30  time:   5.480 s,    5.48 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.470 s,    5.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-comps-gcc-4.8.2 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.401 s,    5.40 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  35.268 s,   35.27 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.157 s,    5.16 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 427.768 s,  427.77 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  22.310 s,   22.31 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   1.523 s,    1.52 ns/term
Double result:      +7.5524440035223961e-08  time:   0.445 s,    0.45 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.650 s,    0.65 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:   7.557 s,    7.56 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  32.648 s,   32.65 ns/term
Double result:      +1.5824714359357063e+19  time:   0.633 s,    0.63 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.649 s,    0.65 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:   8.050 s,    8.05 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  32.703 s,   32.70 ns/term
Double result:      +1.5824714359357063e+19  time:   0.738 s,    0.74 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.676 s,    0.68 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   2.886 s,    2.89 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   8.967 s,    8.97 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   3.789 s,    3.79 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  46.530 s,   46.53 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  22.852 s,   22.85 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   2.961 s,    2.96 ns/term
Double result:      +4.7834319411776960e-04  time:   0.558 s,    0.56 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.414 s,    0.41 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   3.585 s,    3.59 ns/term
Large accumulator:  +8.1112105447704294e+25  time:   7.513 s,    7.51 ns/term
Double result:      +8.1112105447704294e+25  time:   0.605 s,    0.61 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.484 s,    0.48 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   3.810 s,    3.81 ns/term
Large accumulator:  +8.1112105447704294e+25  time:   7.637 s,    7.64 ns/term
Double result:      +8.1112105447704294e+25  time:   0.686 s,    0.69 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.491 s,    0.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   2.488 s,    2.49 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.215 s,    2.22 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   3.544 s,    3.54 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   7.117 s,    7.12 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  21.991 s,   21.99 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.223 s,    3.22 ns/term
Double result:      -3.4279068058822304e-03  time:   0.791 s,    0.79 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.405 s,    0.41 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   3.060 s,    3.06 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   2.693 s,    2.69 ns/term
Double result:      +7.1359296682780917e+26  time:   0.796 s,    0.80 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.414 s,    0.41 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   3.305 s,    3.30 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   2.815 s,    2.82 ns/term
Double result:      +7.1359296682780917e+26  time:   0.807 s,    0.81 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.415 s,    0.42 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   2.466 s,    2.47 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.250 s,    1.25 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   3.777 s,    3.78 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.972 s,    2.97 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  21.865 s,   21.87 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.249 s,    3.25 ns/term
Double result:      -3.4279068058822304e-03  time:   0.811 s,    0.81 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.407 s,    0.41 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   3.015 s,    3.01 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   1.621 s,    1.62 ns/term
Double result:      +5.9109866443888468e+27  time:   0.812 s,    0.81 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.409 s,    0.41 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   3.250 s,    3.25 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   1.733 s,    1.73 ns/term
Double result:      +5.9109866443888468e+27  time:   0.813 s,    0.81 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.420 s,    0.42 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   2.465 s,    2.47 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.139 s,    1.14 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   4.577 s,    4.58 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.540 s,    2.54 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  21.861 s,   21.86 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.252 s,    3.25 ns/term
Double result:      +3.7157209319411777e-01  time:   0.813 s,    0.81 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.407 s,    0.41 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   3.013 s,    3.01 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   1.516 s,    1.52 ns/term
Double result:      +6.3551473280286135e+28  time:   0.813 s,    0.81 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.407 s,    0.41 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   3.251 s,    3.25 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   1.618 s,    1.62 ns/term
Double result:      +6.3551473280286135e+28  time:   0.813 s,    0.81 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.488 s,    0.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   2.471 s,    2.47 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.137 s,    1.14 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.296 s,    7.30 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.507 s,    2.51 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  21.897 s,   21.90 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.257 s,    3.26 ns/term
Double result:      -6.6284279068058822e+00  time:   0.821 s,    0.82 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.431 s,    0.43 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   3.018 s,    3.02 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   1.513 s,    1.51 ns/term
Double result:      +6.2613064458673211e+29  time:   0.822 s,    0.82 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.435 s,    0.44 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   3.273 s,    3.27 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   1.653 s,    1.65 ns/term
Double result:      +6.2613064458673211e+29  time:   0.885 s,    0.88 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.820 s,    0.82 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   2.491 s,    2.49 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.158 s,    1.16 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   9.496 s,    9.50 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.517 s,    2.52 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  22.076 s,   22.08 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   3.264 s,    3.26 ns/term
Double result:      +8.9371572093194118e+01  time:   0.837 s,    0.84 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.498 s,    0.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   3.032 s,    3.03 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   1.534 s,    1.53 ns/term
Double result:      +6.3372631808277962e+30  time:   0.837 s,    0.84 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.522 s,    0.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   3.279 s,    3.28 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   1.659 s,    1.66 ns/term
Double result:      +6.3372631808277962e+30  time:   0.970 s,    0.97 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.921 s,    0.92 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-cubox-gcc-4.8.4 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.431 s,   95.43 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 490.440 s,  490.44 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  52.844 s,   52.84 ns/term
OnlineExact result: +0.0000000000000000e+00  time: -738.217 s, -738.22 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  17.234 s,   17.23 ns/term
Double result:      +7.5524440035223961e-08  time:   5.646 s,    5.65 ns/term
Double not ordered: +0.0000000000000000e+00  time:   4.349 s,    4.35 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time: 113.529 s,  113.53 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 421.839 s,  421.84 ns/term
Double result:      +1.5824714359357063e+19  time:   6.877 s,    6.88 ns/term
Double not ordered: +1.5824714359357063e+19  time:   4.551 s,    4.55 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time: 115.121 s,  115.12 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 424.422 s,  424.42 ns/term
Double result:      +1.5824714359357063e+19  time:   7.079 s,    7.08 ns/term
Double not ordered: +1.5824714359357063e+19  time:   5.713 s,    5.71 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  49.716 s,   49.72 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 163.971 s,  163.97 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  36.988 s,   36.99 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 446.103 s,  446.10 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  16.534 s,   16.53 ns/term
Double result:      +4.7834319411776960e-04  time:   5.127 s,    5.13 ns/term
Double not ordered: -1.9531250000000000e-03  time:   3.024 s,    3.02 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  55.633 s,   55.63 ns/term
Large accumulator:  +8.1112105447704294e+25  time: 129.225 s,  129.22 ns/term
Double result:      +8.1112105447704294e+25  time:   6.149 s,    6.15 ns/term
Double not ordered: +8.1112105447704294e+25  time:   3.276 s,    3.28 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  56.520 s,   56.52 ns/term
Large accumulator:  +8.1112105447704294e+25  time: 132.775 s,  132.77 ns/term
Double result:      +8.1112105447704294e+25  time:   6.220 s,    6.22 ns/term
Double not ordered: +8.1112105447704294e+25  time:   3.641 s,    3.64 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  44.747 s,   44.75 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  40.418 s,   40.42 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  35.619 s,   35.62 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  66.244 s,   66.24 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  16.447 s,   16.45 ns/term
Double result:      -3.4279068058822304e-03  time:   5.065 s,    5.07 ns/term
Double not ordered: +2.3437500000000000e-02  time:   2.806 s,    2.81 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  48.886 s,   48.89 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  42.954 s,   42.95 ns/term
Double result:      +7.1359296682780917e+26  time:   6.078 s,    6.08 ns/term
Double not ordered: +7.1359296682780848e+26  time:   3.059 s,    3.06 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  50.063 s,   50.06 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  44.713 s,   44.71 ns/term
Double result:      +7.1359296682780917e+26  time:   6.085 s,    6.09 ns/term
Double not ordered: +7.1359296682780848e+26  time:   3.323 s,    3.32 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.136 s,   45.14 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  28.039 s,   28.04 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  48.141 s,   48.14 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  29.513 s,   29.51 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  16.496 s,   16.50 ns/term
Double result:      -3.4279068058822304e-03  time:   5.091 s,    5.09 ns/term
Double not ordered: +5.9375000000000000e-01  time:   2.816 s,    2.82 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  48.467 s,   48.47 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  30.806 s,   30.81 ns/term
Double result:      +5.9109866443888468e+27  time:   6.104 s,    6.10 ns/term
Double not ordered: +5.9109866443888402e+27  time:   3.067 s,    3.07 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  50.212 s,   50.21 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  34.553 s,   34.55 ns/term
Double result:      +5.9109866443888468e+27  time:  10.125 s,   10.12 ns/term
Double not ordered: +5.9109866443888402e+27  time:  10.620 s,   10.62 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.849 s,   45.85 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  27.410 s,   27.41 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  59.355 s,   59.36 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  25.300 s,   25.30 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:  17.025 s,   17.02 ns/term
Double result:      +3.7157209319411777e-01  time:   5.583 s,    5.58 ns/term
Double not ordered: -4.0937500000000000e+00  time:   3.559 s,    3.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  49.432 s,   49.43 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  30.299 s,   30.30 ns/term
Double result:      +6.3551473280286135e+28  time:   6.602 s,    6.60 ns/term
Double not ordered: +6.3551473280288114e+28  time:   3.735 s,    3.74 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  51.042 s,   51.04 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  33.729 s,   33.73 ns/term
Double result:      +6.3551473280286135e+28  time:  11.934 s,   11.93 ns/term
Double not ordered: +6.3551473280288114e+28  time:  12.313 s,   12.31 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.624 s,   45.62 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  27.337 s,   27.34 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  70.259 s,   70.26 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  24.355 s,   24.35 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:  16.919 s,   16.92 ns/term
Double result:      -6.6284279068058822e+00  time:   6.435 s,    6.43 ns/term
Double not ordered: +1.9100000000000000e+02  time:   6.466 s,    6.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  49.154 s,   49.15 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  30.049 s,   30.05 ns/term
Double result:      +6.2613064458673211e+29  time:   7.111 s,    7.11 ns/term
Double not ordered: +6.2613064458686778e+29  time:   6.472 s,    6.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  51.224 s,   51.22 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  33.461 s,   33.46 ns/term
Double result:      +6.2613064458673211e+29  time:  13.571 s,   13.57 ns/term
Double not ordered: +6.2613064458686778e+29  time:  13.731 s,   13.73 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.582 s,   45.58 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  27.321 s,   27.32 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  77.304 s,   77.30 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  24.285 s,   24.28 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:  16.930 s,   16.93 ns/term
Double result:      +8.9371572093194118e+01  time:   6.415 s,    6.42 ns/term
Double not ordered: +1.0787500000000000e+03  time:   6.437 s,    6.44 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  48.878 s,   48.88 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  30.034 s,   30.03 ns/term
Double result:      +6.3372631808277962e+30  time:   7.117 s,    7.12 ns/term
Double not ordered: +6.3372631808414410e+30  time:   6.445 s,    6.44 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  51.220 s,   51.22 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  33.155 s,   33.16 ns/term
Double result:      +6.3372631808277962e+30  time:  13.658 s,   13.66 ns/term
Double not ordered: +6.3372631808414410e+30  time:  13.791 s,   13.79 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-350-gcc-4.6.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  66.020 s,   66.02 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 300.220 s,  300.22 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  51.230 s,   51.23 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1030.090 s, 1030.09 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 176.270 s,  176.27 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   6.240 s,    6.24 ns/term
Double result:      +7.5524440035223961e-08  time:   1.720 s,    1.72 ns/term
Double not ordered: +0.0000000000000000e+00  time:   1.440 s,    1.44 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time:  78.830 s,   78.83 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 275.850 s,  275.85 ns/term
Double result:      +1.5824714359357108e+19  time:   1.910 s,    1.91 ns/term
Double not ordered: +1.5824714359357108e+19  time:   1.600 s,    1.60 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time:  76.380 s,   76.38 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 278.400 s,  278.40 ns/term
Double result:      +1.5824714359357108e+19  time:   2.040 s,    2.04 ns/term
Double not ordered: +1.5824714359357108e+19  time:   1.940 s,    1.94 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  48.460 s,   48.46 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  88.040 s,   88.04 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  38.650 s,   38.65 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 122.310 s,  122.31 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 176.000 s,  176.00 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:   7.560 s,    7.56 ns/term
Double result:      -5.0918656052090228e-04  time:   1.440 s,    1.44 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.780 s,    0.78 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time:  44.040 s,   44.04 ns/term
Large accumulator:  +8.1112105447704140e+25  time:  69.580 s,   69.58 ns/term
Double result:      +8.1112105447704140e+25  time:   1.520 s,    1.52 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.000 s,    1.00 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time:  42.360 s,   42.36 ns/term
Large accumulator:  +8.1112105447704140e+25  time:  69.580 s,   69.58 ns/term
Double result:      +8.1112105447704140e+25  time:   1.440 s,    1.44 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.310 s,    1.31 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  50.480 s,   50.48 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  31.490 s,   31.49 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  36.440 s,   36.44 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  25.410 s,   25.41 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 177.360 s,  177.36 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:   7.550 s,    7.55 ns/term
Double result:      -3.5665436560520902e-02  time:   1.330 s,    1.33 ns/term
Double not ordered: -1.7578125000000000e-02  time:   0.670 s,    0.67 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  40.750 s,   40.75 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  26.650 s,   26.65 ns/term
Double result:      +7.1359296682780890e+26  time:   1.400 s,    1.40 ns/term
Double not ordered: +7.1359296682780821e+26  time:   0.860 s,    0.86 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  38.130 s,   38.13 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  26.440 s,   26.44 ns/term
Double result:      +7.1359296682780890e+26  time:   1.330 s,    1.33 ns/term
Double not ordered: +7.1359296682780821e+26  time:   1.370 s,    1.37 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  48.010 s,   48.01 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  22.510 s,   22.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  36.210 s,   36.21 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  13.150 s,   13.15 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 176.530 s,  176.53 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:   7.550 s,    7.55 ns/term
Double result:      +8.9334563439479098e-02  time:   1.320 s,    1.32 ns/term
Double not ordered: +4.0625000000000000e-01  time:   0.800 s,    0.80 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  40.630 s,   40.63 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  17.410 s,   17.41 ns/term
Double result:      +5.9109866443888490e+27  time:   1.360 s,    1.36 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.040 s,    1.04 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  37.930 s,   37.93 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  17.210 s,   17.21 ns/term
Double result:      +5.9109866443888490e+27  time:   1.320 s,    1.32 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.350 s,    1.35 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  49.010 s,   49.01 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  22.180 s,   22.18 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  46.880 s,   46.88 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  12.590 s,   12.59 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 174.340 s,  174.34 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:   8.170 s,    8.17 ns/term
Double result:      +8.3933456343947910e-01  time:   3.980 s,    3.98 ns/term
Double not ordered: -6.2187500000000000e+00  time:   3.980 s,    3.98 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  41.930 s,   41.93 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  17.100 s,   17.10 ns/term
Double result:      +6.3551473280286144e+28  time:   3.990 s,    3.99 ns/term
Double not ordered: +6.3551473280288132e+28  time:   4.330 s,    4.33 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  38.870 s,   38.87 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  17.480 s,   17.48 ns/term
Double result:      +6.3551473280286144e+28  time:   6.000 s,    6.00 ns/term
Double not ordered: +6.3551473280288132e+28  time:   6.150 s,    6.15 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  48.690 s,   48.69 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  22.040 s,   22.04 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  53.760 s,   53.76 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  11.670 s,   11.67 ns/term
Float 128 result:   -3.7296554733501353e-17  time: 173.710 s,  173.71 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:   8.170 s,    8.17 ns/term
Double result:      -1.3160665436560521e+01  time:   3.970 s,    3.97 ns/term
Double not ordered: +1.9537500000000000e+02  time:   3.980 s,    3.98 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  41.770 s,   41.77 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  16.990 s,   16.99 ns/term
Double result:      +6.2613064458673211e+29  time:   3.980 s,    3.98 ns/term
Double not ordered: +6.2613064458686778e+29  time:   4.320 s,    4.32 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  39.200 s,   39.20 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  17.330 s,   17.33 ns/term
Double result:      +6.2613064458673211e+29  time:   6.240 s,    6.24 ns/term
Double not ordered: +6.2613064458686778e+29  time:   6.360 s,    6.36 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  49.070 s,   49.07 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  21.960 s,   21.96 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  59.300 s,   59.30 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  11.700 s,   11.70 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 173.640 s,  173.64 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:   8.180 s,    8.18 ns/term
Double result:      -1.3160665436560521e+01  time:   3.970 s,    3.97 ns/term
Double not ordered: +9.6900000000000000e+02  time:   3.970 s,    3.97 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  41.970 s,   41.97 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  16.970 s,   16.97 ns/term
Double result:      +6.3372631808277940e+30  time:   3.990 s,    3.99 ns/term
Double not ordered: +6.3372631808414410e+30  time:   4.320 s,    4.32 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  39.300 s,   39.30 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  17.320 s,   17.32 ns/term
Double result:      +6.3372631808277940e+30  time:   6.690 s,    6.69 ns/term
Double not ordered: +6.3372631808414410e+30  time:   6.780 s,    6.78 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-530-clang-3.4 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 124.110 s,  124.11 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 432.160 s,  432.16 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 157.210 s,  157.21 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1814.150 s, 1814.15 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  15.790 s,   15.79 ns/term
Double result:      +7.5524440035223961e-08  time:   5.720 s,    5.72 ns/term
Double not ordered: +0.0000000000000000e+00  time:   4.210 s,    4.21 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 148.500 s,  148.50 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 372.520 s,  372.52 ns/term
Double result:      +1.5824714359357108e+19  time:   5.490 s,    5.49 ns/term
Double not ordered: +1.5824714359357108e+19  time:   7.160 s,    7.16 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 157.020 s,  157.02 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 377.550 s,  377.55 ns/term
Double result:      +1.5824714359357108e+19  time:   3.690 s,    3.69 ns/term
Double not ordered: +1.5824714359357108e+19  time:   5.170 s,    5.17 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  98.050 s,   98.05 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 168.020 s,  168.02 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 123.010 s,  123.01 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 268.580 s,  268.58 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  14.490 s,   14.49 ns/term
Double result:      -5.0918656052090228e-04  time:   2.620 s,    2.62 ns/term
Double not ordered: -1.9531250000000000e-03  time:   2.540 s,    2.54 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time: 101.400 s,  101.40 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 138.760 s,  138.76 ns/term
Double result:      +8.1112105447704140e+25  time:   2.640 s,    2.64 ns/term
Double not ordered: +8.1112105447704157e+25  time:   4.400 s,    4.40 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time: 101.880 s,  101.88 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 138.970 s,  138.97 ns/term
Double result:      +8.1112105447704140e+25  time:   2.860 s,    2.86 ns/term
Double not ordered: +8.1112105447704157e+25  time:   3.470 s,    3.47 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.800 s,   95.80 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  51.060 s,   51.06 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 114.310 s,  114.31 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 102.120 s,  102.12 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  13.750 s,   13.75 ns/term
Double result:      -3.5665436560520902e-02  time:   2.390 s,    2.39 ns/term
Double not ordered: -1.7578125000000000e-02  time:   1.220 s,    1.22 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  93.910 s,   93.91 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  62.700 s,   62.70 ns/term
Double result:      +7.1359296682780890e+26  time:   2.570 s,    2.57 ns/term
Double not ordered: +7.1359296682780821e+26  time:   3.470 s,    3.47 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  93.870 s,   93.87 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  63.800 s,   63.80 ns/term
Double result:      +7.1359296682780890e+26  time:   2.480 s,    2.48 ns/term
Double not ordered: +7.1359296682780821e+26  time:   3.340 s,    3.34 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.540 s,   95.54 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  34.510 s,   34.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 115.330 s,  115.33 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  75.800 s,   75.80 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.650 s,   13.65 ns/term
Double result:      +8.9334563439479098e-02  time:   2.370 s,    2.37 ns/term
Double not ordered: +4.0625000000000000e-01  time:   1.200 s,    1.20 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  93.420 s,   93.42 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  45.610 s,   45.61 ns/term
Double result:      +5.9109866443888490e+27  time:   2.440 s,    2.44 ns/term
Double not ordered: +5.9109866443888435e+27  time:   4.010 s,    4.01 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  93.900 s,   93.90 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  47.490 s,   47.49 ns/term
Double result:      +5.9109866443888490e+27  time:   2.450 s,    2.45 ns/term
Double not ordered: +5.9109866443888435e+27  time:   3.500 s,    3.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  96.790 s,   96.79 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  34.150 s,   34.15 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 129.610 s,  129.61 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  72.790 s,   72.79 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  14.340 s,   14.34 ns/term
Double result:      +8.3933456343947910e-01  time:   5.230 s,    5.23 ns/term
Double not ordered: -6.2187500000000000e+00  time:   5.270 s,    5.27 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  95.030 s,   95.03 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  44.830 s,   44.83 ns/term
Double result:      +6.3551473280286144e+28  time:   5.360 s,    5.36 ns/term
Double not ordered: +6.3551473280288132e+28  time:   5.370 s,    5.37 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  96.040 s,   96.04 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  46.850 s,   46.85 ns/term
Double result:      +6.3551473280286144e+28  time:   7.420 s,    7.42 ns/term
Double not ordered: +6.3551473280288132e+28  time:   7.400 s,    7.40 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  96.320 s,   96.32 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  33.220 s,   33.22 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 145.480 s,  145.48 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  71.360 s,   71.36 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  14.310 s,   14.31 ns/term
Double result:      -1.3160665436560521e+01  time:   5.230 s,    5.23 ns/term
Double not ordered: +1.9537500000000000e+02  time:   5.240 s,    5.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  94.620 s,   94.62 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  44.390 s,   44.39 ns/term
Double result:      +6.2613064458673211e+29  time:   5.360 s,    5.36 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.370 s,    5.37 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  96.110 s,   96.11 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  46.830 s,   46.83 ns/term
Double result:      +6.2613064458673211e+29  time:   7.500 s,    7.50 ns/term
Double not ordered: +6.2613064458686778e+29  time:   7.480 s,    7.48 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  96.310 s,   96.31 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  32.600 s,   32.60 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 158.340 s,  158.34 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  72.050 s,   72.05 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  14.280 s,   14.28 ns/term
Double result:      -1.3160665436560521e+01  time:   5.220 s,    5.22 ns/term
Double not ordered: +9.6900000000000000e+02  time:   5.220 s,    5.22 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  94.540 s,   94.54 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  44.340 s,   44.34 ns/term
Double result:      +6.3372631808277940e+30  time:   5.340 s,    5.34 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.350 s,    5.35 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  96.160 s,   96.16 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  46.790 s,   46.79 ns/term
Double result:      +6.3372631808277940e+30  time:   7.470 s,    7.47 ns/term
Double not ordered: +6.3372631808414410e+30  time:   7.450 s,    7.45 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-530-gcc-4.6.4 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 121.450 s,  121.45 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 577.610 s,  577.61 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 100.200 s,  100.20 ns/term
OnlineExact result: +0.0000000000000000e+00  time: -2083.867 s, -2083.87 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 302.690 s,  302.69 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  11.620 s,   11.62 ns/term
Double result:      +7.5524440035223961e-08  time:   3.130 s,    3.13 ns/term
Double not ordered: +0.0000000000000000e+00  time:   2.590 s,    2.59 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 160.100 s,  160.10 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 542.690 s,  542.69 ns/term
Double result:      +1.5824714359357108e+19  time:   3.460 s,    3.46 ns/term
Double not ordered: +1.5824714359357108e+19  time:   2.740 s,    2.74 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 158.570 s,  158.57 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 539.800 s,  539.80 ns/term
Double result:      +1.5824714359357108e+19  time:   3.690 s,    3.69 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.310 s,    3.31 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  88.050 s,   88.05 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 177.150 s,  177.15 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  70.040 s,   70.04 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 254.380 s,  254.38 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 288.650 s,  288.65 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.620 s,   13.62 ns/term
Double result:      -5.0918656052090228e-04  time:   2.580 s,    2.58 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.440 s,    1.44 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time: 100.780 s,  100.78 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 158.330 s,  158.33 ns/term
Double result:      +8.1112105447704140e+25  time:   2.730 s,    2.73 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.810 s,    1.81 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time:  97.390 s,   97.39 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 157.550 s,  157.55 ns/term
Double result:      +8.1112105447704140e+25  time:   2.640 s,    2.64 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.910 s,    1.91 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  87.280 s,   87.28 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  57.640 s,   57.64 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  66.030 s,   66.03 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  46.260 s,   46.26 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 290.610 s,  290.61 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  13.610 s,   13.61 ns/term
Double result:      -3.5665436560520902e-02  time:   2.400 s,    2.40 ns/term
Double not ordered: -1.7578125000000000e-02  time:   1.200 s,    1.20 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  88.370 s,   88.37 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  73.270 s,   73.27 ns/term
Double result:      +7.1359296682780890e+26  time:   2.540 s,    2.54 ns/term
Double not ordered: +7.1359296682780821e+26  time:   1.590 s,    1.59 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  97.070 s,   97.07 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  74.120 s,   74.12 ns/term
Double result:      +7.1359296682780890e+26  time:   2.480 s,    2.48 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.620 s,    2.62 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  93.940 s,   93.94 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  40.250 s,   40.25 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  67.280 s,   67.28 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  22.100 s,   22.10 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 295.530 s,  295.53 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.630 s,   13.63 ns/term
Double result:      +8.9334563439479098e-02  time:   2.450 s,    2.45 ns/term
Double not ordered: +4.0625000000000000e-01  time:   1.200 s,    1.20 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  88.340 s,   88.34 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  56.450 s,   56.45 ns/term
Double result:      +5.9109866443888490e+27  time:   2.450 s,    2.45 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.900 s,    1.90 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  97.090 s,   97.09 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  59.290 s,   59.29 ns/term
Double result:      +5.9109866443888490e+27  time:   2.750 s,    2.75 ns/term
Double not ordered: +5.9109866443888435e+27  time:   2.470 s,    2.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.670 s,   95.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  39.150 s,   39.15 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  78.930 s,   78.93 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  19.990 s,   19.99 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 289.900 s,  289.90 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  14.370 s,   14.37 ns/term
Double result:      +8.3933456343947910e-01  time:   5.230 s,    5.23 ns/term
Double not ordered: -6.2187500000000000e+00  time:   5.270 s,    5.27 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  89.630 s,   89.63 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  55.630 s,   55.63 ns/term
Double result:      +6.3551473280286144e+28  time:   5.350 s,    5.35 ns/term
Double not ordered: +6.3551473280288132e+28  time:   5.560 s,    5.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  98.580 s,   98.58 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  58.950 s,   58.95 ns/term
Double result:      +6.3551473280286144e+28  time:   7.470 s,    7.47 ns/term
Double not ordered: +6.3551473280288132e+28  time:   7.650 s,    7.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.700 s,   95.70 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  39.330 s,   39.33 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  89.590 s,   89.59 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  20.240 s,   20.24 ns/term
Float 128 result:   -3.7296554733501353e-17  time: 289.410 s,  289.41 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  14.320 s,   14.32 ns/term
Double result:      -1.3160665436560521e+01  time:   5.230 s,    5.23 ns/term
Double not ordered: +1.9537500000000000e+02  time:   5.240 s,    5.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  89.470 s,   89.47 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  53.420 s,   53.42 ns/term
Double result:      +6.2613064458673211e+29  time:   5.350 s,    5.35 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.550 s,    5.55 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  98.420 s,   98.42 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  56.320 s,   56.32 ns/term
Double result:      +6.2613064458673211e+29  time:   7.370 s,    7.37 ns/term
Double not ordered: +6.2613064458686778e+29  time:   7.570 s,    7.57 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.490 s,   95.49 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  38.800 s,   38.80 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  96.470 s,   96.47 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  20.260 s,   20.26 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 293.570 s,  293.57 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  14.280 s,   14.28 ns/term
Double result:      -1.3160665436560521e+01  time:   5.210 s,    5.21 ns/term
Double not ordered: +9.6900000000000000e+02  time:   5.220 s,    5.22 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  89.350 s,   89.35 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  55.350 s,   55.35 ns/term
Double result:      +6.3372631808277940e+30  time:   5.330 s,    5.33 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.530 s,    5.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  98.520 s,   98.52 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  58.860 s,   58.86 ns/term
Double result:      +6.3372631808277940e+30  time:   7.480 s,    7.48 ns/term
Double not ordered: +6.3372631808414410e+30  time:   7.690 s,    7.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-530-gcc-4.7.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 114.790 s,  114.79 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 602.240 s,  602.24 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  89.010 s,   89.01 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1858.330 s, 1858.33 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 305.500 s,  305.50 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  11.800 s,   11.80 ns/term
Double result:      +7.5524440035223961e-08  time:   3.310 s,    3.31 ns/term
Double not ordered: +0.0000000000000000e+00  time:   2.920 s,    2.92 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 145.120 s,  145.12 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 565.220 s,  565.22 ns/term
Double result:      +1.5824714359357108e+19  time:   3.550 s,    3.55 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.100 s,    3.10 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 144.720 s,  144.72 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 558.680 s,  558.68 ns/term
Double result:      +1.5824714359357108e+19  time:   3.610 s,    3.61 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.260 s,    3.26 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  80.520 s,   80.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 177.290 s,  177.29 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  68.270 s,   68.27 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 214.890 s,  214.89 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 292.930 s,  292.93 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.590 s,   13.59 ns/term
Double result:      -5.0918656052090228e-04  time:   2.610 s,    2.61 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.430 s,    1.43 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time:  88.560 s,   88.56 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 174.410 s,  174.41 ns/term
Double result:      +8.1112105447704140e+25  time:   2.730 s,    2.73 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.850 s,    1.85 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time:  79.870 s,   79.87 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 166.120 s,  166.12 ns/term
Double result:      +8.1112105447704140e+25  time:   2.610 s,    2.61 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.910 s,    1.91 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  78.800 s,   78.80 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  48.900 s,   48.90 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  63.970 s,   63.97 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  42.720 s,   42.72 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 295.870 s,  295.87 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  13.620 s,   13.62 ns/term
Double result:      -3.5665436560520902e-02  time:   2.390 s,    2.39 ns/term
Double not ordered: -1.7578125000000000e-02  time:   1.490 s,    1.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  83.330 s,   83.33 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  80.580 s,   80.58 ns/term
Double result:      +7.1359296682780890e+26  time:   2.550 s,    2.55 ns/term
Double not ordered: +7.1359296682780821e+26  time:   1.600 s,    1.60 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  73.500 s,   73.50 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  73.920 s,   73.92 ns/term
Double result:      +7.1359296682780890e+26  time:   2.500 s,    2.50 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.670 s,    2.67 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  78.370 s,   78.37 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  28.540 s,   28.54 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  64.000 s,   64.00 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  20.460 s,   20.46 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 294.520 s,  294.52 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.620 s,   13.62 ns/term
Double result:      +8.9334563439479098e-02  time:   2.370 s,    2.37 ns/term
Double not ordered: +4.0625000000000000e-01  time:   1.190 s,    1.19 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  82.350 s,   82.35 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  58.390 s,   58.39 ns/term
Double result:      +5.9109866443888490e+27  time:   2.450 s,    2.45 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.860 s,    1.86 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  73.110 s,   73.11 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  54.810 s,   54.81 ns/term
Double result:      +5.9109866443888490e+27  time:   2.810 s,    2.81 ns/term
Double not ordered: +5.9109866443888435e+27  time:   2.770 s,    2.77 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  79.870 s,   79.87 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  28.220 s,   28.22 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  77.290 s,   77.29 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  19.500 s,   19.50 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 288.940 s,  288.94 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  14.340 s,   14.34 ns/term
Double result:      +8.3933456343947910e-01  time:   5.230 s,    5.23 ns/term
Double not ordered: -6.2187500000000000e+00  time:   5.270 s,    5.27 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  83.200 s,   83.20 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  54.390 s,   54.39 ns/term
Double result:      +6.3551473280286144e+28  time:   5.350 s,    5.35 ns/term
Double not ordered: +6.3551473280288132e+28  time:   5.560 s,    5.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  74.690 s,   74.69 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  55.710 s,   55.71 ns/term
Double result:      +6.3551473280286144e+28  time:   7.420 s,    7.42 ns/term
Double not ordered: +6.3551473280288132e+28  time:   7.600 s,    7.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  80.330 s,   80.33 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  27.510 s,   27.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  90.000 s,   90.00 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  19.620 s,   19.62 ns/term
Float 128 result:   -3.7296554733501353e-17  time: 289.110 s,  289.11 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  14.310 s,   14.31 ns/term
Double result:      -1.3160665436560521e+01  time:   5.240 s,    5.24 ns/term
Double not ordered: +1.9537500000000000e+02  time:   5.240 s,    5.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  82.740 s,   82.74 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  54.760 s,   54.76 ns/term
Double result:      +6.2613064458673211e+29  time:   5.350 s,    5.35 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.550 s,    5.55 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  74.720 s,   74.72 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  48.930 s,   48.93 ns/term
Double result:      +6.2613064458673211e+29  time:   7.410 s,    7.41 ns/term
Double not ordered: +6.2613064458686778e+29  time:   7.590 s,    7.59 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  79.780 s,   79.78 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  27.190 s,   27.19 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  98.010 s,   98.01 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  19.630 s,   19.63 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 292.730 s,  292.73 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  14.280 s,   14.28 ns/term
Double result:      -1.3160665436560521e+01  time:   5.220 s,    5.22 ns/term
Double not ordered: +9.6900000000000000e+02  time:   5.210 s,    5.21 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  82.900 s,   82.90 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  56.790 s,   56.79 ns/term
Double result:      +6.3372631808277940e+30  time:   5.330 s,    5.33 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.530 s,    5.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  74.580 s,   74.58 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  54.230 s,   54.23 ns/term
Double result:      +6.3372631808277940e+30  time:   7.520 s,    7.52 ns/term
Double not ordered: +6.3372631808414410e+30  time:   7.730 s,    7.73 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-530-gcc-4.8.1 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 126.160 s,  126.16 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 469.160 s,  469.16 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  91.350 s,   91.35 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1734.670 s, 1734.67 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 306.120 s,  306.12 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  11.920 s,   11.92 ns/term
Double result:      +7.5524440035223961e-08  time:   3.270 s,    3.27 ns/term
Double not ordered: +0.0000000000000000e+00  time:   2.930 s,    2.93 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 154.170 s,  154.17 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 458.670 s,  458.67 ns/term
Double result:      +1.5824714359357108e+19  time:   3.640 s,    3.64 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.140 s,    3.14 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 174.200 s,  174.20 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 445.730 s,  445.73 ns/term
Double result:      +1.5824714359357108e+19  time:   3.610 s,    3.61 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.250 s,    3.25 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  94.040 s,   94.04 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 152.010 s,  152.01 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  68.090 s,   68.09 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 202.760 s,  202.76 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 297.850 s,  297.85 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.600 s,   13.60 ns/term
Double result:      -5.0918656052090228e-04  time:   2.600 s,    2.60 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.430 s,    1.43 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time: 101.980 s,  101.98 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 147.890 s,  147.89 ns/term
Double result:      +8.1112105447704140e+25  time:   2.740 s,    2.74 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.830 s,    1.83 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time: 116.210 s,  116.21 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 135.150 s,  135.15 ns/term
Double result:      +8.1112105447704140e+25  time:   2.610 s,    2.61 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.910 s,    1.91 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  94.150 s,   94.15 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  52.750 s,   52.75 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  63.920 s,   63.92 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  39.210 s,   39.21 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 297.060 s,  297.06 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  13.660 s,   13.66 ns/term
Double result:      -3.5665436560520902e-02  time:   2.410 s,    2.41 ns/term
Double not ordered: -1.7578125000000000e-02  time:   1.260 s,    1.26 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  95.980 s,   95.98 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  77.030 s,   77.03 ns/term
Double result:      +7.1359296682780890e+26  time:   2.570 s,    2.57 ns/term
Double not ordered: +7.1359296682780821e+26  time:   1.650 s,    1.65 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time: 111.630 s,  111.63 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  62.530 s,   62.53 ns/term
Double result:      +7.1359296682780890e+26  time:   2.500 s,    2.50 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.660 s,    2.66 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  92.670 s,   92.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  36.710 s,   36.71 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  65.280 s,   65.28 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  17.640 s,   17.64 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 299.800 s,  299.80 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.620 s,   13.62 ns/term
Double result:      +8.9334563439479098e-02  time:   2.380 s,    2.38 ns/term
Double not ordered: +4.0625000000000000e-01  time:   1.280 s,    1.28 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  95.280 s,   95.28 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  61.170 s,   61.17 ns/term
Double result:      +5.9109866443888490e+27  time:   2.510 s,    2.51 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.870 s,    1.87 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time: 111.410 s,  111.41 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  48.620 s,   48.62 ns/term
Double result:      +5.9109866443888490e+27  time:   2.840 s,    2.84 ns/term
Double not ordered: +5.9109866443888435e+27  time:   2.820 s,    2.82 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  94.510 s,   94.51 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  37.040 s,   37.04 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  78.190 s,   78.19 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  16.630 s,   16.63 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 294.950 s,  294.95 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  14.340 s,   14.34 ns/term
Double result:      +8.3933456343947910e-01  time:   5.230 s,    5.23 ns/term
Double not ordered: -6.2187500000000000e+00  time:   5.270 s,    5.27 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  96.340 s,   96.34 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  61.530 s,   61.53 ns/term
Double result:      +6.3551473280286144e+28  time:   5.360 s,    5.36 ns/term
Double not ordered: +6.3551473280288132e+28  time:   5.550 s,    5.55 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time: 112.270 s,  112.27 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  49.960 s,   49.96 ns/term
Double result:      +6.3551473280286144e+28  time:   7.380 s,    7.38 ns/term
Double not ordered: +6.3551473280288132e+28  time:   7.580 s,    7.58 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  94.640 s,   94.64 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  37.620 s,   37.62 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  92.460 s,   92.46 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  16.220 s,   16.22 ns/term
Float 128 result:   -3.7296554733501353e-17  time: 295.790 s,  295.79 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  14.320 s,   14.32 ns/term
Double result:      -1.3160665436560521e+01  time:   5.220 s,    5.22 ns/term
Double not ordered: +1.9537500000000000e+02  time:   5.250 s,    5.25 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  96.120 s,   96.12 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  61.990 s,   61.99 ns/term
Double result:      +6.2613064458673211e+29  time:   5.350 s,    5.35 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.540 s,    5.54 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time: 112.230 s,  112.23 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  51.150 s,   51.15 ns/term
Double result:      +6.2613064458673211e+29  time:   7.430 s,    7.43 ns/term
Double not ordered: +6.2613064458686778e+29  time:   7.600 s,    7.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  94.210 s,   94.21 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  37.460 s,   37.46 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 103.320 s,  103.32 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  16.140 s,   16.14 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 295.010 s,  295.01 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  14.280 s,   14.28 ns/term
Double result:      -1.3160665436560521e+01  time:   5.210 s,    5.21 ns/term
Double not ordered: +9.6900000000000000e+02  time:   5.210 s,    5.21 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  96.060 s,   96.06 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  61.950 s,   61.95 ns/term
Double result:      +6.3372631808277940e+30  time:   5.330 s,    5.33 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.530 s,    5.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time: 112.220 s,  112.22 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  51.160 s,   51.16 ns/term
Double result:      +6.3372631808277940e+30  time:   7.420 s,    7.42 ns/term
Double not ordered: +6.3372631808414410e+30  time:   7.630 s,    7.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-530-gcc-4.9.2 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 127.130 s,  127.13 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 577.630 s,  577.63 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  82.250 s,   82.25 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1740.360 s, 1740.36 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 303.690 s,  303.69 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  12.030 s,   12.03 ns/term
Double result:      +7.5524440035223961e-08  time:   3.300 s,    3.30 ns/term
Double not ordered: +0.0000000000000000e+00  time:   2.830 s,    2.83 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 179.650 s,  179.65 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 537.960 s,  537.96 ns/term
Double result:      +1.5824714359357108e+19  time:   4.340 s,    4.34 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.010 s,    3.01 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 157.930 s,  157.93 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 532.360 s,  532.36 ns/term
Double result:      +1.5824714359357108e+19  time:   3.750 s,    3.75 ns/term
Double not ordered: +1.5824714359357108e+19  time:   3.240 s,    3.24 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  98.370 s,   98.37 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 166.400 s,  166.40 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  67.380 s,   67.38 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 201.140 s,  201.14 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 293.600 s,  293.60 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.610 s,   13.61 ns/term
Double result:      -5.0918656052090228e-04  time:   2.560 s,    2.56 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.420 s,    1.42 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time: 129.840 s,  129.84 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 162.930 s,  162.93 ns/term
Double result:      +8.1112105447704140e+25  time:   3.730 s,    3.73 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.830 s,    1.83 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time: 105.450 s,  105.45 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 152.370 s,  152.37 ns/term
Double result:      +8.1112105447704140e+25  time:   2.660 s,    2.66 ns/term
Double not ordered: +8.1112105447704157e+25  time:   1.900 s,    1.90 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  95.690 s,   95.69 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  58.830 s,   58.83 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  68.020 s,   68.02 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  38.810 s,   38.81 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 295.540 s,  295.54 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  13.610 s,   13.61 ns/term
Double result:      -3.5665436560520902e-02  time:   2.390 s,    2.39 ns/term
Double not ordered: -1.7578125000000000e-02  time:   1.210 s,    1.21 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time: 124.790 s,  124.79 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  80.590 s,   80.59 ns/term
Double result:      +7.1359296682780890e+26  time:   3.560 s,    3.56 ns/term
Double not ordered: +7.1359296682780821e+26  time:   1.590 s,    1.59 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time: 100.080 s,  100.08 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  67.780 s,   67.78 ns/term
Double result:      +7.1359296682780890e+26  time:   2.480 s,    2.48 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.620 s,    2.62 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  97.610 s,   97.61 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  39.460 s,   39.46 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  64.990 s,   64.99 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  17.490 s,   17.49 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 299.710 s,  299.71 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  13.620 s,   13.62 ns/term
Double result:      +8.9334563439479098e-02  time:   2.380 s,    2.38 ns/term
Double not ordered: +4.0625000000000000e-01  time:   1.240 s,    1.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time: 124.470 s,  124.47 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  60.390 s,   60.39 ns/term
Double result:      +5.9109866443888490e+27  time:   3.550 s,    3.55 ns/term
Double not ordered: +5.9109866443888435e+27  time:   1.860 s,    1.86 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time: 100.150 s,  100.15 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  48.730 s,   48.73 ns/term
Double result:      +5.9109866443888490e+27  time:   2.380 s,    2.38 ns/term
Double not ordered: +5.9109866443888435e+27  time:   2.460 s,    2.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  99.130 s,   99.13 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  42.390 s,   42.39 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  77.490 s,   77.49 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  16.350 s,   16.35 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 294.040 s,  294.04 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  14.390 s,   14.39 ns/term
Double result:      +8.3933456343947910e-01  time:   5.240 s,    5.24 ns/term
Double not ordered: -6.2187500000000000e+00  time:   5.270 s,    5.27 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time: 125.280 s,  125.28 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  64.510 s,   64.51 ns/term
Double result:      +6.3551473280286144e+28  time:   5.370 s,    5.37 ns/term
Double not ordered: +6.3551473280288132e+28  time:   5.560 s,    5.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time: 101.440 s,  101.44 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  51.630 s,   51.63 ns/term
Double result:      +6.3551473280286144e+28  time:   7.410 s,    7.41 ns/term
Double not ordered: +6.3551473280288132e+28  time:   7.590 s,    7.59 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 100.670 s,  100.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  37.730 s,   37.73 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  91.500 s,   91.50 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  15.920 s,   15.92 ns/term
Float 128 result:   -3.7296554733501353e-17  time: 293.750 s,  293.75 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  14.320 s,   14.32 ns/term
Double result:      -1.3160665436560521e+01  time:   5.230 s,    5.23 ns/term
Double not ordered: +1.9537500000000000e+02  time:   5.240 s,    5.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time: 125.080 s,  125.08 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  64.000 s,   64.00 ns/term
Double result:      +6.2613064458673211e+29  time:   5.350 s,    5.35 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.550 s,    5.55 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time: 101.410 s,  101.41 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  53.180 s,   53.18 ns/term
Double result:      +6.2613064458673211e+29  time:   7.510 s,    7.51 ns/term
Double not ordered: +6.2613064458686778e+29  time:   7.690 s,    7.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 100.580 s,  100.58 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  40.750 s,   40.75 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 102.090 s,  102.09 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  15.840 s,   15.84 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 292.610 s,  292.61 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  14.280 s,   14.28 ns/term
Double result:      -1.3160665436560521e+01  time:   5.210 s,    5.21 ns/term
Double not ordered: +9.6900000000000000e+02  time:   5.220 s,    5.22 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time: 125.060 s,  125.06 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  64.260 s,   64.26 ns/term
Double result:      +6.3372631808277940e+30  time:   5.340 s,    5.34 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.530 s,    5.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time: 101.420 s,  101.42 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  51.490 s,   51.49 ns/term
Double result:      +6.3372631808277940e+30  time:   7.450 s,    7.45 ns/term
Double not ordered: +6.3372631808414410e+30  time:   7.650 s,    7.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T1600-clang-3.5.0 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   8.345 s,    8.34 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  45.197 s,   45.20 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.972 s,    6.97 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 421.475 s,  421.48 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   1.652 s,    1.65 ns/term
Double result:      +7.5524440035223961e-08  time:   0.572 s,    0.57 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.758 s,    0.76 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  10.449 s,   10.45 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  39.724 s,   39.72 ns/term
Double result:      +1.5824714359357063e+19  time:   0.732 s,    0.73 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.759 s,    0.76 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  10.827 s,   10.83 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  40.033 s,   40.03 ns/term
Double result:      +1.5824714359357063e+19  time:   0.814 s,    0.81 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.809 s,    0.81 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   4.985 s,    4.98 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  14.397 s,   14.40 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   4.849 s,    4.85 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  46.014 s,   46.01 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.326 s,    3.33 ns/term
Double result:      +4.7834319411776960e-04  time:   0.824 s,    0.82 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.496 s,    0.50 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   5.510 s,    5.51 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  10.840 s,   10.84 ns/term
Double result:      +8.1112105447704294e+25  time:   0.696 s,    0.70 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.492 s,    0.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   5.835 s,    5.84 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.016 s,   11.02 ns/term
Double result:      +8.1112105447704294e+25  time:   0.766 s,    0.77 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.557 s,    0.56 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   4.648 s,    4.65 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   3.351 s,    3.35 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   4.168 s,    4.17 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   8.193 s,    8.19 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.607 s,    3.61 ns/term
Double result:      -3.4279068058822304e-03  time:   0.881 s,    0.88 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.454 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   4.924 s,    4.92 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   3.725 s,    3.72 ns/term
Double result:      +7.1359296682780917e+26  time:   0.886 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.451 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   5.215 s,    5.21 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   4.111 s,    4.11 ns/term
Double result:      +7.1359296682780917e+26  time:   0.901 s,    0.90 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.464 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   4.587 s,    4.59 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.584 s,    1.58 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.983 s,    6.98 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.004 s,    3.00 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.630 s,    3.63 ns/term
Double result:      -3.4279068058822304e-03  time:   0.910 s,    0.91 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.453 s,    0.45 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   4.869 s,    4.87 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.061 s,    2.06 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.456 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   5.201 s,    5.20 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.457 s,    2.46 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.471 s,    0.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   4.587 s,    4.59 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.421 s,    1.42 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.399 s,    5.40 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.476 s,    2.48 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.642 s,    3.64 ns/term
Double result:      +3.7157209319411777e-01  time:   0.912 s,    0.91 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.456 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   4.892 s,    4.89 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   1.840 s,    1.84 ns/term
Double result:      +6.3551473280286135e+28  time:   0.903 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.456 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   5.213 s,    5.21 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.199 s,    2.20 ns/term
Double result:      +6.3551473280286135e+28  time:   0.908 s,    0.91 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.586 s,    0.59 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   4.783 s,    4.78 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.547 s,    1.55 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.623 s,    8.62 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.527 s,    2.53 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.685 s,    3.69 ns/term
Double result:      -6.6284279068058822e+00  time:   1.001 s,    1.00 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.598 s,    0.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   5.037 s,    5.04 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   1.965 s,    1.97 ns/term
Double result:      +6.2613064458673211e+29  time:   1.011 s,    1.01 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.597 s,    0.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   5.517 s,    5.52 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.536 s,    2.54 ns/term
Double result:      +6.2613064458673211e+29  time:   1.209 s,    1.21 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.083 s,    1.08 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   4.796 s,    4.80 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.571 s,    1.57 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  10.676 s,   10.68 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.559 s,    2.56 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   3.718 s,    3.72 ns/term
Double result:      +8.9371572093194118e+01  time:   1.014 s,    1.01 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.619 s,    0.62 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   5.069 s,    5.07 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   1.982 s,    1.98 ns/term
Double result:      +6.3372631808277962e+30  time:   1.019 s,    1.02 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.601 s,    0.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   5.501 s,    5.50 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.543 s,    2.54 ns/term
Double result:      +6.3372631808277962e+30  time:   1.209 s,    1.21 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.021 s,    1.02 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T1600-gcc-4.9.2 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.760 s,    6.76 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  42.361 s,   42.36 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.497 s,    5.50 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 483.063 s,  483.06 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  26.358 s,   26.36 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   1.802 s,    1.80 ns/term
Double result:      +7.5524440035223961e-08  time:   0.527 s,    0.53 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.729 s,    0.73 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:   9.541 s,    9.54 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  39.421 s,   39.42 ns/term
Double result:      +1.5824714359357063e+19  time:   0.665 s,    0.67 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.759 s,    0.76 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:   9.704 s,    9.70 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  39.202 s,   39.20 ns/term
Double result:      +1.5824714359357063e+19  time:   0.708 s,    0.71 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.730 s,    0.73 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.724 s,    3.72 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  11.517 s,   11.52 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   4.264 s,    4.26 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  51.716 s,   51.72 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  27.736 s,   27.74 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.401 s,    3.40 ns/term
Double result:      +4.7834319411776960e-04  time:   0.629 s,    0.63 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.463 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   4.641 s,    4.64 ns/term
Large accumulator:  +8.1112105447704294e+25  time:   9.447 s,    9.45 ns/term
Double result:      +8.1112105447704294e+25  time:   0.663 s,    0.66 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.487 s,    0.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   4.787 s,    4.79 ns/term
Large accumulator:  +8.1112105447704294e+25  time:   9.973 s,    9.97 ns/term
Double result:      +8.1112105447704294e+25  time:   0.760 s,    0.76 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.535 s,    0.54 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.380 s,    3.38 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.919 s,    2.92 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   4.116 s,    4.12 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   7.985 s,    7.99 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  26.452 s,   26.45 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.618 s,    3.62 ns/term
Double result:      -3.4279068058822304e-03  time:   0.885 s,    0.89 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.453 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   4.072 s,    4.07 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   3.328 s,    3.33 ns/term
Double result:      +7.1359296682780917e+26  time:   0.890 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.458 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   4.108 s,    4.11 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   3.603 s,    3.60 ns/term
Double result:      +7.1359296682780917e+26  time:   0.911 s,    0.91 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.464 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.352 s,    3.35 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.608 s,    1.61 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.866 s,    6.87 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.279 s,    3.28 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  26.336 s,   26.34 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.633 s,    3.63 ns/term
Double result:      -3.4279068058822304e-03  time:   0.902 s,    0.90 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.446 s,    0.45 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   4.028 s,    4.03 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.067 s,    2.07 ns/term
Double result:      +5.9109866443888468e+27  time:   0.914 s,    0.91 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.447 s,    0.45 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   4.063 s,    4.06 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.245 s,    2.24 ns/term
Double result:      +5.9109866443888468e+27  time:   0.902 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.469 s,    0.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.374 s,    3.37 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.469 s,    1.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.223 s,    5.22 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.801 s,    2.80 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  26.350 s,   26.35 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.636 s,    3.64 ns/term
Double result:      +3.7157209319411777e-01  time:   0.899 s,    0.90 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.453 s,    0.45 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   4.025 s,    4.02 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   1.965 s,    1.97 ns/term
Double result:      +6.3551473280286135e+28  time:   0.911 s,    0.91 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.463 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   4.086 s,    4.09 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.150 s,    2.15 ns/term
Double result:      +6.3551473280286135e+28  time:   0.909 s,    0.91 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.584 s,    0.58 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.531 s,    3.53 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.605 s,    1.61 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.512 s,    8.51 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.917 s,    2.92 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  26.684 s,   26.68 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.702 s,    3.70 ns/term
Double result:      -6.6284279068058822e+00  time:   1.007 s,    1.01 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.612 s,    0.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   4.157 s,    4.16 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.079 s,    2.08 ns/term
Double result:      +6.2613064458673211e+29  time:   1.021 s,    1.02 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.633 s,    0.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   4.397 s,    4.40 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.434 s,    2.43 ns/term
Double result:      +6.2613064458673211e+29  time:   1.209 s,    1.21 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.106 s,    1.11 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.532 s,    3.53 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.623 s,    1.62 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  10.631 s,   10.63 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   2.911 s,    2.91 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  27.009 s,   27.01 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   3.715 s,    3.71 ns/term
Double result:      +8.9371572093194118e+01  time:   1.020 s,    1.02 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.630 s,    0.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   4.203 s,    4.20 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.095 s,    2.10 ns/term
Double result:      +6.3372631808277962e+30  time:   1.020 s,    1.02 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.648 s,    0.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   4.378 s,    4.38 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.440 s,    2.44 ns/term
Double result:      +6.3372631808277962e+30  time:   1.201 s,    1.20 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.028 s,    1.03 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T7500-clang-3.4 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  10.460 s,   10.46 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  55.710 s,   55.71 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.500 s,    7.50 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 483.740 s,  483.74 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   2.880 s,    2.88 ns/term
Double result:      +7.5524440035223961e-08  time:   0.600 s,    0.60 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.820 s,    0.82 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  11.700 s,   11.70 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  44.440 s,   44.44 ns/term
Double result:      +1.5824714359357063e+19  time:   0.930 s,    0.93 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.750 s,    0.75 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  11.790 s,   11.79 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  44.850 s,   44.85 ns/term
Double result:      +1.5824714359357063e+19  time:   0.960 s,    0.96 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.900 s,    0.90 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.800 s,    5.80 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  21.180 s,   21.18 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.910 s,    6.91 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  57.210 s,   57.21 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.830 s,    3.83 ns/term
Double result:      +4.7834319411776960e-04  time:   0.700 s,    0.70 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.500 s,    0.50 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   6.320 s,    6.32 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  16.650 s,   16.65 ns/term
Double result:      +8.1112105447704294e+25  time:   0.720 s,    0.72 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.540 s,    0.54 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   6.230 s,    6.23 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  17.050 s,   17.05 ns/term
Double result:      +8.1112105447704294e+25  time:   0.780 s,    0.78 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.630 s,    0.63 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.170 s,    5.17 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   4.570 s,    4.57 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.320 s,    5.32 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.120 s,    9.12 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.890 s,    3.89 ns/term
Double result:      -3.4279068058822304e-03  time:   0.890 s,    0.89 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.450 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   5.510 s,    5.51 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   5.030 s,    5.03 ns/term
Double result:      +7.1359296682780917e+26  time:   0.890 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.590 s,    0.59 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   5.520 s,    5.52 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   5.380 s,    5.38 ns/term
Double result:      +7.1359296682780917e+26  time:   0.890 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.160 s,    5.16 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.750 s,    1.75 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.530 s,    5.53 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.800 s,    3.80 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.900 s,    3.90 ns/term
Double result:      -3.4279068058822304e-03  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.450 s,    0.45 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   5.460 s,    5.46 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.470 s,    2.47 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.600 s,    0.60 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   5.490 s,    5.49 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.750 s,    2.75 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.680 s,    0.68 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.160 s,    5.16 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.480 s,    1.48 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.490 s,    6.49 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.260 s,    3.26 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.900 s,    3.90 ns/term
Double result:      +3.7157209319411777e-01  time:   0.900 s,    0.90 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.490 s,    0.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   5.460 s,    5.46 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.190 s,    2.19 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   5.510 s,    5.51 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.510 s,    2.51 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.770 s,    0.77 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.180 s,    5.18 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.470 s,    1.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   9.490 s,    9.49 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.230 s,    3.23 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.910 s,    3.91 ns/term
Double result:      -6.6284279068058822e+00  time:   0.910 s,    0.91 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   5.480 s,    5.48 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.190 s,    2.19 ns/term
Double result:      +6.2613064458673211e+29  time:   0.910 s,    0.91 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.630 s,    0.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   5.700 s,    5.70 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.720 s,    2.72 ns/term
Double result:      +6.2613064458673211e+29  time:   1.160 s,    1.16 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.110 s,    1.11 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.280 s,    5.28 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.580 s,    1.58 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  11.690 s,   11.69 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.330 s,    3.33 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   4.010 s,    4.01 ns/term
Double result:      +8.9371572093194118e+01  time:   0.990 s,    0.99 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.690 s,    0.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   5.600 s,    5.60 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.290 s,    2.29 ns/term
Double result:      +6.3372631808277962e+30  time:   1.000 s,    1.00 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.770 s,    0.77 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   5.760 s,    5.76 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.770 s,    2.77 ns/term
Double result:      +6.3372631808277962e+30  time:   1.250 s,    1.25 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.220 s,    1.22 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T7500-gcc-4.6.4 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.780 s,    7.78 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  46.300 s,   46.30 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.710 s,    7.71 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 507.230 s,  507.23 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  27.780 s,   27.78 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   2.670 s,    2.67 ns/term
Double result:      +7.5524440035223961e-08  time:   0.640 s,    0.64 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.760 s,    0.76 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  10.140 s,   10.14 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  42.130 s,   42.13 ns/term
Double result:      +1.5824714359357063e+19  time:   0.900 s,    0.90 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.900 s,    0.90 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  10.440 s,   10.44 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  42.170 s,   42.17 ns/term
Double result:      +1.5824714359357063e+19  time:   0.950 s,    0.95 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.900 s,    0.90 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.520 s,    3.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  14.320 s,   14.32 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.000 s,    7.00 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  57.420 s,   57.42 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  27.590 s,   27.59 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.820 s,    3.82 ns/term
Double result:      +4.7834319411776960e-04  time:   0.700 s,    0.70 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.490 s,    0.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   4.440 s,    4.44 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.370 s,   11.37 ns/term
Double result:      +8.1112105447704294e+25  time:   0.730 s,    0.73 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.550 s,    0.55 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   4.700 s,    4.70 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.750 s,   11.75 ns/term
Double result:      +8.1112105447704294e+25  time:   0.780 s,    0.78 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.630 s,    0.63 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.080 s,    3.08 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   3.660 s,    3.66 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.290 s,    6.29 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  10.290 s,   10.29 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  28.150 s,   28.15 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.890 s,    3.89 ns/term
Double result:      -3.4279068058822304e-03  time:   0.890 s,    0.89 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.450 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   3.790 s,    3.79 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   4.210 s,    4.21 ns/term
Double result:      +7.1359296682780917e+26  time:   0.880 s,    0.88 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   4.050 s,    4.05 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   4.110 s,    4.11 ns/term
Double result:      +7.1359296682780917e+26  time:   0.900 s,    0.90 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.050 s,    3.05 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.670 s,    1.67 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.680 s,    6.68 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.120 s,    5.12 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  28.650 s,   28.65 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.900 s,    3.90 ns/term
Double result:      -3.4279068058822304e-03  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   3.740 s,    3.74 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.240 s,    2.24 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   4.020 s,    4.02 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.480 s,    2.48 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.690 s,    0.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.080 s,    3.08 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.480 s,    1.48 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.890 s,    7.89 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.630 s,    4.63 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  29.840 s,   29.84 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.900 s,    3.90 ns/term
Double result:      +3.7157209319411777e-01  time:   0.900 s,    0.90 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.490 s,    0.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   3.760 s,    3.76 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.020 s,    2.02 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   4.060 s,    4.06 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.310 s,    2.31 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.760 s,    0.76 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.090 s,    3.09 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.470 s,    1.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  11.180 s,   11.18 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.590 s,    4.59 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  25.170 s,   25.17 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.910 s,    3.91 ns/term
Double result:      -6.6284279068058822e+00  time:   0.900 s,    0.90 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   3.760 s,    3.76 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.020 s,    2.02 ns/term
Double result:      +6.2613064458673211e+29  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.520 s,    0.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   4.270 s,    4.27 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.500 s,    2.50 ns/term
Double result:      +6.2613064458673211e+29  time:   1.170 s,    1.17 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.120 s,    1.12 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.200 s,    3.20 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.590 s,    1.59 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.200 s,   13.20 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.690 s,    4.69 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  25.000 s,   25.00 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   4.020 s,    4.02 ns/term
Double result:      +8.9371572093194118e+01  time:   1.000 s,    1.00 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.700 s,    0.70 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   3.880 s,    3.88 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.130 s,    2.13 ns/term
Double result:      +6.3372631808277962e+30  time:   1.010 s,    1.01 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.720 s,    0.72 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   4.330 s,    4.33 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.540 s,    2.54 ns/term
Double result:      +6.3372631808277962e+30  time:   1.250 s,    1.25 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.240 s,    1.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T7500-gcc-4.7.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   8.020 s,    8.02 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  45.670 s,   45.67 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.520 s,    7.52 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 626.710 s,  626.71 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  27.750 s,   27.75 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   2.880 s,    2.88 ns/term
Double result:      +7.5524440035223961e-08  time:   0.630 s,    0.63 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.690 s,    0.69 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  10.560 s,   10.56 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  41.380 s,   41.38 ns/term
Double result:      +1.5824714359357063e+19  time:   0.910 s,    0.91 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.860 s,    0.86 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  11.250 s,   11.25 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  42.690 s,   42.69 ns/term
Double result:      +1.5824714359357063e+19  time:   0.930 s,    0.93 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.840 s,    0.84 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.950 s,    3.95 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  13.860 s,   13.86 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.670 s,    6.67 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  59.590 s,   59.59 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  36.300 s,   36.30 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.820 s,    3.82 ns/term
Double result:      +4.7834319411776960e-04  time:   0.700 s,    0.70 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.420 s,    0.42 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   4.890 s,    4.89 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.840 s,   11.84 ns/term
Double result:      +8.1112105447704294e+25  time:   0.740 s,    0.74 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.530 s,    0.53 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   5.130 s,    5.13 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  13.260 s,   13.26 ns/term
Double result:      +8.1112105447704294e+25  time:   0.790 s,    0.79 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.620 s,    0.62 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.520 s,    3.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   3.530 s,    3.53 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.220 s,    6.22 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  10.370 s,   10.37 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  34.850 s,   34.85 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.890 s,    3.89 ns/term
Double result:      -3.4279068058822304e-03  time:   0.890 s,    0.89 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.450 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   4.200 s,    4.20 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   3.720 s,    3.72 ns/term
Double result:      +7.1359296682780917e+26  time:   0.890 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   4.430 s,    4.43 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   4.110 s,    4.11 ns/term
Double result:      +7.1359296682780917e+26  time:   0.890 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.500 s,    3.50 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.630 s,    1.63 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.650 s,    6.65 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.520 s,    4.52 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  32.360 s,   32.36 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.900 s,    3.90 ns/term
Double result:      -3.4279068058822304e-03  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   4.150 s,    4.15 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.140 s,    2.14 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   4.390 s,    4.39 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.380 s,    2.38 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.680 s,    0.68 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.520 s,    3.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.440 s,    1.44 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.910 s,    7.91 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.960 s,    3.96 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  36.800 s,   36.80 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.900 s,    3.90 ns/term
Double result:      +3.7157209319411777e-01  time:   0.900 s,    0.90 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.490 s,    0.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   4.170 s,    4.17 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   1.980 s,    1.98 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   4.430 s,    4.43 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.230 s,    2.23 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.760 s,    0.76 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.530 s,    3.53 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.440 s,    1.44 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  11.350 s,   11.35 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.870 s,    3.87 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  24.960 s,   24.96 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.910 s,    3.91 ns/term
Double result:      -6.6284279068058822e+00  time:   0.900 s,    0.90 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   4.180 s,    4.18 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   1.980 s,    1.98 ns/term
Double result:      +6.2613064458673211e+29  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.530 s,    0.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   4.640 s,    4.64 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.430 s,    2.43 ns/term
Double result:      +6.2613064458673211e+29  time:   1.170 s,    1.17 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.120 s,    1.12 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.640 s,    3.64 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.550 s,    1.55 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.490 s,   13.49 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.950 s,    3.95 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  25.160 s,   25.16 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   4.020 s,    4.02 ns/term
Double result:      +8.9371572093194118e+01  time:   1.000 s,    1.00 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.690 s,    0.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   4.300 s,    4.30 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.080 s,    2.08 ns/term
Double result:      +6.3372631808277962e+30  time:   1.000 s,    1.00 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.720 s,    0.72 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   4.680 s,    4.68 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.480 s,    2.48 ns/term
Double result:      +6.3372631808277962e+30  time:   1.260 s,    1.26 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.240 s,    1.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T7500-gcc-4.8.1 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.490 s,    7.49 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  43.600 s,   43.60 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.640 s,    7.64 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 480.470 s,  480.47 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  27.680 s,   27.68 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   2.700 s,    2.70 ns/term
Double result:      +7.5524440035223961e-08  time:   0.690 s,    0.69 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.680 s,    0.68 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  10.380 s,   10.38 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  40.940 s,   40.94 ns/term
Double result:      +1.5824714359357063e+19  time:   0.920 s,    0.92 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.880 s,    0.88 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  10.510 s,   10.51 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  41.400 s,   41.40 ns/term
Double result:      +1.5824714359357063e+19  time:   0.960 s,    0.96 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.870 s,    0.87 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.780 s,    3.78 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  13.430 s,   13.43 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.650 s,    6.65 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  54.760 s,   54.76 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  32.920 s,   32.92 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.830 s,    3.83 ns/term
Double result:      +4.7834319411776960e-04  time:   0.700 s,    0.70 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.420 s,    0.42 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   5.180 s,    5.18 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.730 s,   11.73 ns/term
Double result:      +8.1112105447704294e+25  time:   0.730 s,    0.73 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   5.040 s,    5.04 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.450 s,   11.45 ns/term
Double result:      +8.1112105447704294e+25  time:   0.790 s,    0.79 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.620 s,    0.62 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.160 s,    3.16 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   3.330 s,    3.33 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.390 s,    6.39 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.630 s,    9.63 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  35.680 s,   35.68 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.890 s,    3.89 ns/term
Double result:      -3.4279068058822304e-03  time:   0.890 s,    0.89 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.450 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   4.540 s,    4.54 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   3.810 s,    3.81 ns/term
Double result:      +7.1359296682780917e+26  time:   0.890 s,    0.89 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   4.410 s,    4.41 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   3.910 s,    3.91 ns/term
Double result:      +7.1359296682780917e+26  time:   0.900 s,    0.90 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.100 s,    3.10 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.610 s,    1.61 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.900 s,    6.90 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.450 s,    4.45 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  24.930 s,   24.93 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.900 s,    3.90 ns/term
Double result:      -3.4279068058822304e-03  time:   0.890 s,    0.89 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   4.520 s,    4.52 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.150 s,    2.15 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   4.400 s,    4.40 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.410 s,    2.41 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.700 s,    0.70 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.100 s,    3.10 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.460 s,    1.46 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.150 s,    8.15 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.860 s,    3.86 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  25.040 s,   25.04 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.900 s,    3.90 ns/term
Double result:      +3.7157209319411777e-01  time:   0.900 s,    0.90 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.490 s,    0.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   4.540 s,    4.54 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   1.990 s,    1.99 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   4.410 s,    4.41 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.300 s,    2.30 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.750 s,    0.75 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.120 s,    3.12 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.460 s,    1.46 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  11.530 s,   11.53 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.850 s,    3.85 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  24.960 s,   24.96 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.910 s,    3.91 ns/term
Double result:      -6.6284279068058822e+00  time:   0.910 s,    0.91 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   4.550 s,    4.55 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   1.990 s,    1.99 ns/term
Double result:      +6.2613064458673211e+29  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.530 s,    0.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   4.610 s,    4.61 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.480 s,    2.48 ns/term
Double result:      +6.2613064458673211e+29  time:   1.150 s,    1.15 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.080 s,    1.08 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.230 s,    3.23 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.560 s,    1.56 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.750 s,   13.75 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.980 s,    3.98 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  25.300 s,   25.30 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   4.010 s,    4.01 ns/term
Double result:      +8.9371572093194118e+01  time:   1.000 s,    1.00 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.690 s,    0.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   4.670 s,    4.67 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.090 s,    2.09 ns/term
Double result:      +6.3372631808277962e+30  time:   1.000 s,    1.00 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.720 s,    0.72 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   4.680 s,    4.68 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.520 s,    2.52 ns/term
Double result:      +6.3372631808277962e+30  time:   1.240 s,    1.24 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.240 s,    1.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-T7500-gcc-4.9.2 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.550 s,    7.55 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  43.530 s,   43.53 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.330 s,    7.33 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 480.700 s,  480.70 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  27.500 s,   27.50 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   2.880 s,    2.88 ns/term
Double result:      +7.5524440035223961e-08  time:   0.690 s,    0.69 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.780 s,    0.78 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  10.140 s,   10.14 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  40.970 s,   40.97 ns/term
Double result:      +1.5824714359357063e+19  time:   0.870 s,    0.87 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.930 s,    0.93 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  10.200 s,   10.20 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  41.120 s,   41.12 ns/term
Double result:      +1.5824714359357063e+19  time:   0.830 s,    0.83 ns/term
Double not ordered: +1.5824714359357063e+19  time:   0.820 s,    0.82 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.520 s,    3.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  13.220 s,   13.22 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.250 s,    6.25 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  54.760 s,   54.76 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  34.050 s,   34.05 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.810 s,    3.81 ns/term
Double result:      +4.7834319411776960e-04  time:   0.710 s,    0.71 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.490 s,    0.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   5.000 s,    5.00 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  11.190 s,   11.19 ns/term
Double result:      +8.1112105447704294e+25  time:   0.750 s,    0.75 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.500 s,    0.50 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   4.980 s,    4.98 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  10.690 s,   10.69 ns/term
Double result:      +8.1112105447704294e+25  time:   0.790 s,    0.79 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.620 s,    0.62 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.090 s,    3.09 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   3.470 s,    3.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   5.860 s,    5.86 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   9.540 s,    9.54 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  25.150 s,   25.15 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   3.900 s,    3.90 ns/term
Double result:      -3.4279068058822304e-03  time:   0.880 s,    0.88 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.450 s,    0.45 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   4.360 s,    4.36 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   4.130 s,    4.13 ns/term
Double result:      +7.1359296682780917e+26  time:   0.880 s,    0.88 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   4.200 s,    4.20 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   4.180 s,    4.18 ns/term
Double result:      +7.1359296682780917e+26  time:   0.900 s,    0.90 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.610 s,    0.61 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.070 s,    3.07 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.640 s,    1.64 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   6.330 s,    6.33 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.300 s,    4.30 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  24.890 s,   24.89 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   3.890 s,    3.89 ns/term
Double result:      -3.4279068058822304e-03  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.460 s,    0.46 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   4.310 s,    4.31 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.170 s,    2.17 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.480 s,    0.48 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   4.170 s,    4.17 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.450 s,    2.45 ns/term
Double result:      +5.9109866443888468e+27  time:   0.900 s,    0.90 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.700 s,    0.70 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.090 s,    3.09 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.480 s,    1.48 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.510 s,    7.51 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.770 s,    3.77 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  24.940 s,   24.94 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   3.900 s,    3.90 ns/term
Double result:      +3.7157209319411777e-01  time:   0.900 s,    0.90 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.500 s,    0.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   4.320 s,    4.32 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.000 s,    2.00 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.500 s,    0.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   4.200 s,    4.20 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.310 s,    2.31 ns/term
Double result:      +6.3551473280286135e+28  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.760 s,    0.76 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.100 s,    3.10 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.470 s,    1.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  10.830 s,   10.83 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.730 s,    3.73 ns/term
Float 128 result:   -1.5612511283791264e-17  time:  24.990 s,   24.99 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:   3.910 s,    3.91 ns/term
Double result:      -6.6284279068058822e+00  time:   0.910 s,    0.91 ns/term
Double not ordered: +1.9100000000000000e+02  time:   0.500 s,    0.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   4.340 s,    4.34 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   1.990 s,    1.99 ns/term
Double result:      +6.2613064458673211e+29  time:   0.900 s,    0.90 ns/term
Double not ordered: +6.2613064458686778e+29  time:   0.510 s,    0.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   4.410 s,    4.41 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.500 s,    2.50 ns/term
Double result:      +6.2613064458673211e+29  time:   1.170 s,    1.17 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.120 s,    1.12 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   3.220 s,    3.22 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.580 s,    1.58 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.050 s,   13.05 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.850 s,    3.85 ns/term
Float 128 result:   +1.7884999037320881e-15  time:  25.230 s,   25.23 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:   4.010 s,    4.01 ns/term
Double result:      +8.9371572093194118e+01  time:   1.000 s,    1.00 ns/term
Double not ordered: +1.0787500000000000e+03  time:   0.680 s,    0.68 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   4.460 s,    4.46 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.090 s,    2.09 ns/term
Double result:      +6.3372631808277962e+30  time:   1.010 s,    1.01 ns/term
Double not ordered: +6.3372631808414410e+30  time:   0.710 s,    0.71 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   4.460 s,    4.46 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.540 s,    2.54 ns/term
Double result:      +6.3372631808277962e+30  time:   1.250 s,    1.25 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.250 s,    1.25 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-gx200-clang-3.4 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 110.930 s,  110.93 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 503.700 s,  503.70 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 112.160 s,  112.16 ns/term
OnlineExact result: +0.0000000000000000e+00  time: -974.027 s, -974.03 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  17.210 s,   17.21 ns/term
Double result:      +7.5524440035223961e-08  time:   4.860 s,    4.86 ns/term
Double not ordered: +0.0000000000000000e+00  time:   6.290 s,    6.29 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 131.770 s,  131.77 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 434.510 s,  434.51 ns/term
Double result:      +1.5824714359357108e+19  time:   5.740 s,    5.74 ns/term
Double not ordered: +1.5824714359357108e+19  time:   7.200 s,    7.20 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 135.830 s,  135.83 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 441.500 s,  441.50 ns/term
Double result:      +1.5824714359357108e+19  time:   6.190 s,    6.19 ns/term
Double not ordered: +1.5824714359357108e+19  time:   7.270 s,    7.27 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  54.370 s,   54.37 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 162.410 s,  162.41 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  73.050 s,   73.05 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 380.310 s,  380.31 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  14.140 s,   14.14 ns/term
Double result:      -5.0918656052090228e-04  time:   3.430 s,    3.43 ns/term
Double not ordered: -1.9531250000000000e-03  time:   2.420 s,    2.42 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time:  59.740 s,   59.74 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 128.330 s,  128.33 ns/term
Double result:      +8.1112105447704140e+25  time:   3.950 s,    3.95 ns/term
Double not ordered: +8.1112105447704157e+25  time:   2.920 s,    2.92 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time:  63.770 s,   63.77 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 132.660 s,  132.66 ns/term
Double result:      +8.1112105447704140e+25  time:   3.960 s,    3.96 ns/term
Double not ordered: +8.1112105447704157e+25  time:   2.990 s,    2.99 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  48.860 s,   48.86 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  42.470 s,   42.47 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  67.890 s,   67.89 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  74.430 s,   74.43 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  13.880 s,   13.88 ns/term
Double result:      -3.5665436560520902e-02  time:   3.080 s,    3.08 ns/term
Double not ordered: -1.7578125000000000e-02  time:   2.060 s,    2.06 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  52.070 s,   52.07 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  45.500 s,   45.50 ns/term
Double result:      +7.1359296682780890e+26  time:   3.590 s,    3.59 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.520 s,    2.52 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  69.880 s,   69.88 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  47.250 s,   47.25 ns/term
Double result:      +7.1359296682780890e+26  time:   3.590 s,    3.59 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.630 s,    2.63 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  50.220 s,   50.22 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  37.040 s,   37.04 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  75.470 s,   75.47 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  51.390 s,   51.39 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  14.180 s,   14.18 ns/term
Double result:      +8.9334563439479098e-02  time:   3.080 s,    3.08 ns/term
Double not ordered: +4.0625000000000000e-01  time:   2.060 s,    2.06 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  53.640 s,   53.64 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  39.410 s,   39.41 ns/term
Double result:      +5.9109866443888490e+27  time:   3.600 s,    3.60 ns/term
Double not ordered: +5.9109866443888435e+27  time:   3.010 s,    3.01 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  83.190 s,   83.19 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  41.890 s,   41.89 ns/term
Double result:      +5.9109866443888490e+27  time:   9.400 s,    9.40 ns/term
Double not ordered: +5.9109866443888435e+27  time:   9.750 s,    9.75 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  81.970 s,   81.97 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  54.570 s,   54.57 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 175.720 s,  175.72 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  61.680 s,   61.68 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  40.110 s,   40.11 ns/term
Double result:      +8.3933456343947910e-01  time:  10.040 s,   10.04 ns/term
Double not ordered: -6.2187500000000000e+00  time:  13.590 s,   13.59 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  84.770 s,   84.77 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  56.250 s,   56.25 ns/term
Double result:      +6.3551473280286144e+28  time:  13.440 s,   13.44 ns/term
Double not ordered: +6.3551473280288132e+28  time:  17.610 s,   17.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  98.900 s,   98.90 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  68.950 s,   68.95 ns/term
Double result:      +6.3551473280286144e+28  time:  22.070 s,   22.07 ns/term
Double not ordered: +6.3551473280288132e+28  time:  24.630 s,   24.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  81.690 s,   81.69 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  54.090 s,   54.09 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 192.850 s,  192.85 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  62.960 s,   62.96 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  39.910 s,   39.91 ns/term
Double result:      -1.3160665436560521e+01  time:   9.990 s,    9.99 ns/term
Double not ordered: +1.9537500000000000e+02  time:  13.520 s,   13.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  84.540 s,   84.54 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  55.720 s,   55.72 ns/term
Double result:      +6.2613064458673211e+29  time:  13.410 s,   13.41 ns/term
Double not ordered: +6.2613064458686778e+29  time:  17.560 s,   17.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time: 112.140 s,  112.14 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  68.570 s,   68.57 ns/term
Double result:      +6.2613064458673211e+29  time:  21.980 s,   21.98 ns/term
Double not ordered: +6.2613064458686778e+29  time:  24.530 s,   24.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  81.660 s,   81.66 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  53.950 s,   53.95 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 209.630 s,  209.63 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  62.780 s,   62.78 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  39.860 s,   39.86 ns/term
Double result:      -1.3160665436560521e+01  time:   9.960 s,    9.96 ns/term
Double not ordered: +9.6900000000000000e+02  time:  13.470 s,   13.47 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  84.460 s,   84.46 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  55.590 s,   55.59 ns/term
Double result:      +6.3372631808277940e+30  time:  13.360 s,   13.36 ns/term
Double not ordered: +6.3372631808414410e+30  time:  17.520 s,   17.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time: 112.050 s,  112.05 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  68.410 s,   68.41 ns/term
Double result:      +6.3372631808277940e+30  time:  21.730 s,   21.73 ns/term
Double not ordered: +6.3372631808414410e+30  time:  24.290 s,   24.29 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-dell-gx200-gcc-4.6.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  97.020 s,   97.02 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 799.650 s,  799.65 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  95.340 s,   95.34 ns/term
OnlineExact result: +0.0000000000000000e+00  time: -835.227 s, -835.23 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 358.010 s,  358.01 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  18.230 s,   18.23 ns/term
Double result:      +7.5524440035223961e-08  time:   5.060 s,    5.06 ns/term
Double not ordered: +0.0000000000000000e+00  time:   5.380 s,    5.38 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357110e+19  time: 117.690 s,  117.69 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 751.420 s,  751.42 ns/term
Double result:      +1.5824714359357108e+19  time:   5.730 s,    5.73 ns/term
Double not ordered: +1.5824714359357108e+19  time:   5.020 s,    5.02 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357110e+19  time: 119.610 s,  119.61 ns/term
Large accumulator:  +1.5824714359357110e+19  time: 753.450 s,  753.45 ns/term
Double result:      +1.5824714359357108e+19  time:   5.930 s,    5.93 ns/term
Double not ordered: +1.5824714359357108e+19  time:   5.360 s,    5.36 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  58.710 s,   58.71 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 180.240 s,  180.24 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  63.650 s,   63.65 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 388.910 s,  388.91 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 369.560 s,  369.56 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  15.940 s,   15.94 ns/term
Double result:      -5.0918656052090228e-04  time:   3.340 s,    3.34 ns/term
Double not ordered: -1.9531250000000000e-03  time:   2.350 s,    2.35 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704140e+25  time:  61.450 s,   61.45 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 159.510 s,  159.51 ns/term
Double result:      +8.1112105447704140e+25  time:   3.960 s,    3.96 ns/term
Double not ordered: +8.1112105447704157e+25  time:   2.880 s,    2.88 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704140e+25  time:  64.260 s,   64.26 ns/term
Large accumulator:  +8.1112105447704140e+25  time: 155.170 s,  155.17 ns/term
Double result:      +8.1112105447704140e+25  time:   4.000 s,    4.00 ns/term
Double not ordered: +8.1112105447704157e+25  time:   2.950 s,    2.95 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  55.040 s,   55.04 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  43.270 s,   43.27 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  59.190 s,   59.19 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  73.320 s,   73.32 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 373.850 s,  373.85 ns/term
Kahan sum result:   +1.4458457881119102e-03  time:  15.730 s,   15.73 ns/term
Double result:      -3.5665436560520902e-02  time:   3.070 s,    3.07 ns/term
Double not ordered: -1.7578125000000000e-02  time:   2.050 s,    2.05 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780862e+26  time:  54.820 s,   54.82 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  54.750 s,   54.75 ns/term
Double result:      +7.1359296682780890e+26  time:   3.580 s,    3.58 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.570 s,    2.57 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780862e+26  time:  57.560 s,   57.56 ns/term
Large accumulator:  +7.1359296682780862e+26  time:  49.550 s,   49.55 ns/term
Double result:      +7.1359296682780890e+26  time:   3.610 s,    3.61 ns/term
Double not ordered: +7.1359296682780821e+26  time:   2.680 s,    2.68 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  55.640 s,   55.64 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  22.560 s,   22.56 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  62.260 s,   62.26 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  37.500 s,   37.50 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 375.720 s,  375.72 ns/term
Kahan sum result:   +4.6928328811191022e-04  time:  15.790 s,   15.79 ns/term
Double result:      +8.9334563439479098e-02  time:   3.040 s,    3.04 ns/term
Double not ordered: +4.0625000000000000e-01  time:   2.030 s,    2.03 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888589e+27  time:  54.240 s,   54.24 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  34.900 s,   34.90 ns/term
Double result:      +5.9109866443888490e+27  time:   3.620 s,    3.62 ns/term
Double not ordered: +5.9109866443888435e+27  time:   3.040 s,    3.04 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888589e+27  time:  58.160 s,   58.16 ns/term
Large accumulator:  +5.9109866443888589e+27  time:  31.060 s,   31.06 ns/term
Double result:      +5.9109866443888490e+27  time:   3.420 s,    3.42 ns/term
Double not ordered: +5.9109866443888435e+27  time:   3.390 s,    3.39 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  88.960 s,   88.96 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  52.180 s,   52.18 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 164.840 s,  164.84 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  67.820 s,   67.82 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 406.230 s,  406.23 ns/term
Kahan sum result:   -2.2968216711888090e-02  time:  40.290 s,   40.29 ns/term
Double result:      +8.3933456343947910e-01  time:  10.040 s,   10.04 ns/term
Double not ordered: -6.2187500000000000e+00  time:  13.640 s,   13.64 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289583e+28  time:  84.660 s,   84.66 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  64.550 s,   64.55 ns/term
Double result:      +6.3551473280286144e+28  time:  13.490 s,   13.49 ns/term
Double not ordered: +6.3551473280288132e+28  time:  17.630 s,   17.63 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289583e+28  time:  99.110 s,   99.11 ns/term
Large accumulator:  +6.3551473280289583e+28  time:  71.410 s,   71.41 ns/term
Double result:      +6.3551473280286144e+28  time:  21.990 s,   21.99 ns/term
Double not ordered: +6.3551473280288132e+28  time:  24.550 s,   24.55 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  88.720 s,   88.72 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  51.800 s,   51.80 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 188.880 s,  188.88 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  66.480 s,   66.48 ns/term
Float 128 result:   -3.7296554733501353e-17  time: 405.940 s,  405.94 ns/term
Kahan sum result:   -1.7108841711888090e-02  time:  40.240 s,   40.24 ns/term
Double result:      -1.3160665436560521e+01  time:  10.070 s,   10.07 ns/term
Double not ordered: +1.9537500000000000e+02  time:  13.610 s,   13.61 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  84.500 s,   84.50 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  64.040 s,   64.04 ns/term
Double result:      +6.2613064458673211e+29  time:  13.510 s,   13.51 ns/term
Double not ordered: +6.2613064458686778e+29  time:  17.660 s,   17.66 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  99.480 s,   99.48 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  71.280 s,   71.28 ns/term
Double result:      +6.2613064458673211e+29  time:  22.420 s,   22.42 ns/term
Double not ordered: +6.2613064458686778e+29  time:  24.910 s,   24.91 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  88.640 s,   88.64 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  51.300 s,   51.30 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 212.320 s,  212.32 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  66.120 s,   66.12 ns/term
Float 128 result:   -6.4210789463281515e-15  time: 404.900 s,  404.90 ns/term
Kahan sum result:   +2.9766158288111910e-02  time:  40.070 s,   40.07 ns/term
Double result:      -1.3160665436560521e+01  time:   9.960 s,    9.96 ns/term
Double not ordered: +9.6900000000000000e+02  time:  13.490 s,   13.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  84.250 s,   84.25 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  63.730 s,   63.73 ns/term
Double result:      +6.3372631808277940e+30  time:  13.400 s,   13.40 ns/term
Double not ordered: +6.3372631808414410e+30  time:  17.520 s,   17.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  98.870 s,   98.87 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  70.750 s,   70.75 ns/term
Double result:      +6.3372631808277940e+30  time:  21.770 s,   21.77 ns/term
Double not ordered: +6.3372631808414410e+30  time:  24.310 s,   24.31 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-gateway-clang-3.5.0 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  49.188 s,   49.19 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 246.405 s,  246.40 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  48.790 s,   48.79 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 2745.003 s, 2745.00 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  12.563 s,   12.56 ns/term
Double result:      +7.5524440035223961e-08  time:   3.894 s,    3.89 ns/term
Double not ordered: +0.0000000000000000e+00  time:   4.460 s,    4.46 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  62.838 s,   62.84 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 220.834 s,  220.83 ns/term
Double result:      +1.5824714359357063e+19  time:   4.899 s,    4.90 ns/term
Double not ordered: +1.5824714359357063e+19  time:   4.522 s,    4.52 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  65.351 s,   65.35 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 222.880 s,  222.88 ns/term
Double result:      +1.5824714359357063e+19  time:   4.962 s,    4.96 ns/term
Double not ordered: +1.5824714359357063e+19  time:   5.151 s,    5.15 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  28.310 s,   28.31 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  86.401 s,   86.40 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  33.661 s,   33.66 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 343.126 s,  343.13 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  15.427 s,   15.43 ns/term
Double result:      +4.7834319411776960e-04  time:   3.480 s,    3.48 ns/term
Double not ordered: -1.9531250000000000e-03  time:   3.040 s,    3.04 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  32.034 s,   32.03 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  67.949 s,   67.95 ns/term
Double result:      +8.1112105447704294e+25  time:   3.681 s,    3.68 ns/term
Double not ordered: +8.1112105447704294e+25  time:   2.688 s,    2.69 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  34.484 s,   34.48 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  68.043 s,   68.04 ns/term
Double result:      +8.1112105447704294e+25  time:   3.694 s,    3.69 ns/term
Double not ordered: +8.1112105447704294e+25  time:   3.317 s,    3.32 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  25.428 s,   25.43 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  20.671 s,   20.67 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  30.897 s,   30.90 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  50.494 s,   50.49 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  15.110 s,   15.11 ns/term
Double result:      -3.4279068058822304e-03  time:   3.805 s,    3.81 ns/term
Double not ordered: +2.3437500000000000e-02  time:   2.646 s,    2.65 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  28.074 s,   28.07 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  22.362 s,   22.36 ns/term
Double result:      +7.1359296682780917e+26  time:   3.812 s,    3.81 ns/term
Double not ordered: +7.1359296682780848e+26  time:   2.248 s,    2.25 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  30.656 s,   30.66 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  23.640 s,   23.64 ns/term
Double result:      +7.1359296682780917e+26  time:   3.812 s,    3.81 ns/term
Double not ordered: +7.1359296682780848e+26  time:   2.876 s,    2.88 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  25.436 s,   25.44 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  10.427 s,   10.43 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  36.774 s,   36.77 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  17.842 s,   17.84 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  15.087 s,   15.09 ns/term
Double result:      -3.4279068058822304e-03  time:   3.778 s,    3.78 ns/term
Double not ordered: +5.9375000000000000e-01  time:   2.668 s,    2.67 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  27.946 s,   27.95 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  12.179 s,   12.18 ns/term
Double result:      +5.9109866443888468e+27  time:   3.783 s,    3.78 ns/term
Double not ordered: +5.9109866443888402e+27  time:   2.229 s,    2.23 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  30.615 s,   30.62 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  13.080 s,   13.08 ns/term
Double result:      +5.9109866443888468e+27  time:   3.882 s,    3.88 ns/term
Double not ordered: +5.9109866443888402e+27  time:   5.127 s,    5.13 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  25.601 s,   25.60 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   9.493 s,    9.49 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  40.290 s,   40.29 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  15.313 s,   15.31 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:  15.229 s,   15.23 ns/term
Double result:      +3.7157209319411777e-01  time:   3.873 s,    3.87 ns/term
Double not ordered: -4.0937500000000000e+00  time:   2.383 s,    2.38 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  28.129 s,   28.13 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  11.334 s,   11.33 ns/term
Double result:      +6.3551473280286135e+28  time:   3.888 s,    3.89 ns/term
Double not ordered: +6.3551473280288114e+28  time:   2.418 s,    2.42 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  31.950 s,   31.95 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  13.289 s,   13.29 ns/term
Double result:      +6.3551473280286135e+28  time:   5.593 s,    5.59 ns/term
Double not ordered: +6.3551473280288114e+28  time:   5.830 s,    5.83 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  26.291 s,   26.29 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   9.891 s,    9.89 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  51.073 s,   51.07 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  15.471 s,   15.47 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:  15.899 s,   15.90 ns/term
Double result:      -6.6284279068058822e+00  time:   4.389 s,    4.39 ns/term
Double not ordered: +1.9100000000000000e+02  time:   3.515 s,    3.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  28.800 s,   28.80 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  11.762 s,   11.76 ns/term
Double result:      +6.2613064458673211e+29  time:   4.437 s,    4.44 ns/term
Double not ordered: +6.2613064458686778e+29  time:   3.122 s,    3.12 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  31.908 s,   31.91 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  13.077 s,   13.08 ns/term
Double result:      +6.2613064458673211e+29  time:   5.899 s,    5.90 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.974 s,    5.97 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  26.247 s,   26.25 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   9.888 s,    9.89 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  60.525 s,   60.53 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  15.397 s,   15.40 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:  15.910 s,   15.91 ns/term
Double result:      +8.9371572093194118e+01  time:   4.423 s,    4.42 ns/term
Double not ordered: +1.0787500000000000e+03  time:   3.519 s,    3.52 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  28.766 s,   28.77 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  11.749 s,   11.75 ns/term
Double result:      +6.3372631808277962e+30  time:   4.544 s,    4.54 ns/term
Double not ordered: +6.3372631808414410e+30  time:   3.124 s,    3.12 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  31.894 s,   31.89 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  13.080 s,   13.08 ns/term
Double result:      +6.3372631808277962e+30  time:   5.795 s,    5.80 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.899 s,    5.90 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-gateway-gcc-4.8.2 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  51.421 s,   51.42 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 240.918 s,  240.92 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  42.964 s,   42.96 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 3519.055 s, 3519.06 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 187.644 s,  187.64 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  14.444 s,   14.44 ns/term
Double result:      +7.5524440035223961e-08  time:   5.526 s,    5.53 ns/term
Double not ordered: +0.0000000000000000e+00  time:   3.642 s,    3.64 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  70.195 s,   70.19 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 231.567 s,  231.57 ns/term
Double result:      +1.5824714359357063e+19  time:   5.904 s,    5.90 ns/term
Double not ordered: +1.5824714359357063e+19  time:   4.899 s,    4.90 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  71.797 s,   71.80 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 238.109 s,  238.11 ns/term
Double result:      +1.5824714359357063e+19  time:   6.468 s,    6.47 ns/term
Double not ordered: +1.5824714359357063e+19  time:   5.526 s,    5.53 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  25.909 s,   25.91 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  69.137 s,   69.14 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  37.703 s,   37.70 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 377.942 s,  377.94 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 182.360 s,  182.36 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  15.009 s,   15.01 ns/term
Double result:      +4.7834319411776960e-04  time:   3.454 s,    3.45 ns/term
Double not ordered: -1.9531250000000000e-03  time:   1.909 s,    1.91 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  34.135 s,   34.14 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  59.148 s,   59.15 ns/term
Double result:      +8.1112105447704294e+25  time:   3.718 s,    3.72 ns/term
Double not ordered: +8.1112105447704294e+25  time:   2.688 s,    2.69 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  33.867 s,   33.87 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  60.686 s,   60.69 ns/term
Double result:      +8.1112105447704294e+25  time:   3.881 s,    3.88 ns/term
Double not ordered: +8.1112105447704294e+25  time:   3.106 s,    3.11 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  22.966 s,   22.97 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  18.106 s,   18.11 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  33.568 s,   33.57 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  56.509 s,   56.51 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 178.157 s,  178.16 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  15.086 s,   15.09 ns/term
Double result:      -3.4279068058822304e-03  time:   3.790 s,    3.79 ns/term
Double not ordered: +2.3437500000000000e-02  time:   1.927 s,    1.93 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  31.296 s,   31.30 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  19.795 s,   19.80 ns/term
Double result:      +7.1359296682780917e+26  time:   3.805 s,    3.80 ns/term
Double not ordered: +7.1359296682780848e+26  time:   2.565 s,    2.56 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  29.407 s,   29.41 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  22.418 s,   22.42 ns/term
Double result:      +7.1359296682780917e+26  time:   3.817 s,    3.82 ns/term
Double not ordered: +7.1359296682780848e+26  time:   2.989 s,    2.99 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  22.870 s,   22.87 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  10.510 s,   10.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  38.683 s,   38.68 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  20.739 s,   20.74 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 178.100 s,  178.10 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  15.082 s,   15.08 ns/term
Double result:      -3.4279068058822304e-03  time:   3.778 s,    3.78 ns/term
Double not ordered: +5.9375000000000000e-01  time:   1.895 s,    1.89 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  29.078 s,   29.08 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  12.340 s,   12.34 ns/term
Double result:      +5.9109866443888468e+27  time:   3.779 s,    3.78 ns/term
Double not ordered: +5.9109866443888402e+27  time:   2.526 s,    2.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  29.173 s,   29.17 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  15.641 s,   15.64 ns/term
Double result:      +5.9109866443888468e+27  time:   3.781 s,    3.78 ns/term
Double not ordered: +5.9109866443888402e+27  time:   2.843 s,    2.84 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  22.964 s,   22.96 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   9.506 s,    9.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  41.998 s,   42.00 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  17.386 s,   17.39 ns/term
Float 128 result:   +0.0000000000000000e+00  time: 177.210 s,  177.21 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:  15.142 s,   15.14 ns/term
Double result:      +3.7157209319411777e-01  time:   3.788 s,    3.79 ns/term
Double not ordered: -4.0937500000000000e+00  time:   1.900 s,    1.90 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  29.226 s,   29.23 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  14.664 s,   14.66 ns/term
Double result:      +6.3551473280286135e+28  time:   3.789 s,    3.79 ns/term
Double not ordered: +6.3551473280288114e+28  time:   2.533 s,    2.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  30.442 s,   30.44 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  15.682 s,   15.68 ns/term
Double result:      +6.3551473280286135e+28  time:   5.572 s,    5.57 ns/term
Double not ordered: +6.3551473280288114e+28  time:   5.559 s,    5.56 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  23.614 s,   23.61 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  10.117 s,   10.12 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  55.625 s,   55.62 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  17.499 s,   17.50 ns/term
Float 128 result:   -1.5612511283791264e-17  time: 177.317 s,  177.32 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:  15.312 s,   15.31 ns/term
Double result:      -6.6284279068058822e+00  time:   3.918 s,    3.92 ns/term
Double not ordered: +1.9100000000000000e+02  time:   2.931 s,    2.93 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  29.864 s,   29.86 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  14.922 s,   14.92 ns/term
Double result:      +6.2613064458673211e+29  time:   4.036 s,    4.04 ns/term
Double not ordered: +6.2613064458686778e+29  time:   3.132 s,    3.13 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  30.413 s,   30.41 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  15.608 s,   15.61 ns/term
Double result:      +6.2613064458673211e+29  time:   5.713 s,    5.71 ns/term
Double not ordered: +6.2613064458686778e+29  time:   5.689 s,    5.69 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  23.616 s,   23.62 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  10.149 s,   10.15 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  66.312 s,   66.31 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  17.435 s,   17.43 ns/term
Float 128 result:   +1.7884999037320881e-15  time: 177.859 s,  177.86 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:  15.311 s,   15.31 ns/term
Double result:      +8.9371572093194118e+01  time:   3.911 s,    3.91 ns/term
Double not ordered: +1.0787500000000000e+03  time:   2.924 s,    2.92 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  29.874 s,   29.87 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  15.231 s,   15.23 ns/term
Double result:      +6.3372631808277962e+30  time:   4.030 s,    4.03 ns/term
Double not ordered: +6.3372631808414410e+30  time:   3.157 s,    3.16 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  30.385 s,   30.39 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  15.447 s,   15.45 ns/term
Double result:      +6.3372631808277962e+30  time:   5.652 s,    5.65 ns/term
Double not ordered: +6.3372631808414410e+30  time:   5.653 s,    5.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-macbookpro-clang-3.6.0 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  16.935 s,   16.94 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  89.450 s,   89.45 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.632 s,   14.63 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 944.309 s,  944.31 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   4.765 s,    4.76 ns/term
Double result:      +7.5524440035223961e-08  time:   1.141 s,    1.14 ns/term
Double not ordered: +0.0000000000000000e+00  time:   1.054 s,    1.05 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  18.327 s,   18.33 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  73.376 s,   73.38 ns/term
Double result:      +1.5824714359357063e+19  time:   1.580 s,    1.58 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.485 s,    1.49 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  18.767 s,   18.77 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  72.179 s,   72.18 ns/term
Double result:      +1.5824714359357063e+19  time:   1.751 s,    1.75 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.566 s,    1.57 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   8.794 s,    8.79 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  32.318 s,   32.32 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   9.989 s,    9.99 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 102.173 s,  102.17 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   6.313 s,    6.31 ns/term
Double result:      +4.7834319411776960e-04  time:   1.063 s,    1.06 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.601 s,    0.60 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   9.639 s,    9.64 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  25.474 s,   25.47 ns/term
Double result:      +8.1112105447704294e+25  time:   1.206 s,    1.21 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.275 s,    1.27 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  10.060 s,   10.06 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  26.087 s,   26.09 ns/term
Double result:      +8.1112105447704294e+25  time:   1.250 s,    1.25 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.265 s,    1.26 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.907 s,    7.91 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   6.633 s,    6.63 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.324 s,    8.32 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  14.965 s,   14.96 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   6.350 s,    6.35 ns/term
Double result:      -3.4279068058822304e-03  time:   1.269 s,    1.27 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.651 s,    0.65 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   8.619 s,    8.62 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   7.557 s,    7.56 ns/term
Double result:      +7.1359296682780917e+26  time:   1.302 s,    1.30 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.308 s,    1.31 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   9.040 s,    9.04 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   8.033 s,    8.03 ns/term
Double result:      +7.1359296682780917e+26  time:   1.298 s,    1.30 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.269 s,    1.27 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.881 s,    7.88 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.431 s,    2.43 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   9.255 s,    9.25 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.479 s,    5.48 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   6.372 s,    6.37 ns/term
Double result:      -3.4279068058822304e-03  time:   1.262 s,    1.26 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.748 s,    0.75 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   8.519 s,    8.52 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   3.172 s,    3.17 ns/term
Double result:      +5.9109866443888468e+27  time:   1.300 s,    1.30 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.314 s,    1.31 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   8.923 s,    8.92 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   3.653 s,    3.65 ns/term
Double result:      +5.9109866443888468e+27  time:   1.298 s,    1.30 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.288 s,    1.29 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.861 s,    7.86 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.981 s,    1.98 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  13.906 s,   13.91 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.514 s,    4.51 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   6.385 s,    6.39 ns/term
Double result:      +3.7157209319411777e-01  time:   1.260 s,    1.26 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.740 s,    0.74 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   8.533 s,    8.53 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.822 s,    2.82 ns/term
Double result:      +6.3551473280286135e+28  time:   1.297 s,    1.30 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.305 s,    1.30 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   8.933 s,    8.93 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   3.379 s,    3.38 ns/term
Double result:      +6.3551473280286135e+28  time:   1.283 s,    1.28 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.293 s,    1.29 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   8.037 s,    8.04 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.270 s,    2.27 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  16.889 s,   16.89 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.670 s,    4.67 ns/term
Kahan sum result:   -2.8328343207249418e-02  time:   6.509 s,    6.51 ns/term
Double result:      -6.6284279068058822e+00  time:   1.524 s,    1.52 ns/term
Double not ordered: +1.9100000000000000e+02  time:   1.504 s,    1.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   8.694 s,    8.69 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   3.090 s,    3.09 ns/term
Double result:      +6.2613064458673211e+29  time:   1.639 s,    1.64 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.649 s,    1.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   9.262 s,    9.26 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   4.051 s,    4.05 ns/term
Double result:      +6.2613064458673211e+29  time:   3.116 s,    3.12 ns/term
Double not ordered: +6.2613064458686778e+29  time:   3.111 s,    3.11 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   8.092 s,    8.09 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.275 s,    2.27 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  19.577 s,   19.58 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.674 s,    4.67 ns/term
Kahan sum result:   +5.7609156792750582e-02  time:   6.520 s,    6.52 ns/term
Double result:      +8.9371572093194118e+01  time:   1.592 s,    1.59 ns/term
Double not ordered: +1.0787500000000000e+03  time:   1.574 s,    1.57 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   8.724 s,    8.72 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   3.083 s,    3.08 ns/term
Double result:      +6.3372631808277962e+30  time:   1.665 s,    1.67 ns/term
Double not ordered: +6.3372631808414410e+30  time:   1.680 s,    1.68 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   9.298 s,    9.30 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   4.027 s,    4.03 ns/term
Double result:      +6.3372631808277962e+30  time:   3.089 s,    3.09 ns/term
Double not ordered: +6.3372631808414410e+30  time:   3.095 s,    3.09 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-macpro-clang-3.5 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  14.343 s,   14.34 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  77.492 s,   77.49 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  12.082 s,   12.08 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 661.753 s,  661.75 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   4.154 s,    4.15 ns/term
Double result:      +7.5524440035223961e-08  time:   0.818 s,    0.82 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.888 s,    0.89 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  15.547 s,   15.55 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  62.524 s,   62.52 ns/term
Double result:      +1.5824714359357063e+19  time:   1.193 s,    1.19 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.275 s,    1.28 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  16.198 s,   16.20 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  63.204 s,   63.20 ns/term
Double result:      +1.5824714359357063e+19  time:   1.184 s,    1.18 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.307 s,    1.31 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   7.466 s,    7.47 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  27.483 s,   27.48 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.445 s,    8.45 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  73.211 s,   73.21 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   5.457 s,    5.46 ns/term
Double result:      +4.7834319411776960e-04  time:   0.884 s,    0.88 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.515 s,    0.51 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   8.158 s,    8.16 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  21.670 s,   21.67 ns/term
Double result:      +8.1112105447704294e+25  time:   0.970 s,    0.97 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.077 s,    1.08 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   8.574 s,    8.57 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  22.241 s,   22.24 ns/term
Double result:      +8.1112105447704294e+25  time:   1.025 s,    1.03 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.071 s,    1.07 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.711 s,    6.71 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   5.723 s,    5.72 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.034 s,    7.03 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  11.292 s,   11.29 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   5.380 s,    5.38 ns/term
Double result:      -3.4279068058822304e-03  time:   1.083 s,    1.08 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.548 s,    0.55 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   7.265 s,    7.27 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   6.291 s,    6.29 ns/term
Double result:      +7.1359296682780917e+26  time:   1.085 s,    1.09 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.124 s,    1.12 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   7.625 s,    7.63 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   6.849 s,    6.85 ns/term
Double result:      +7.1359296682780917e+26  time:   1.085 s,    1.09 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.086 s,    1.09 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.675 s,    6.68 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.078 s,    2.08 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.849 s,    7.85 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.507 s,    4.51 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   5.374 s,    5.37 ns/term
Double result:      -3.4279068058822304e-03  time:   1.077 s,    1.08 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.651 s,    0.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   7.225 s,    7.23 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.759 s,    2.76 ns/term
Double result:      +5.9109866443888468e+27  time:   1.077 s,    1.08 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.109 s,    1.11 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   7.565 s,    7.57 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   3.085 s,    3.09 ns/term
Double result:      +5.9109866443888468e+27  time:   1.077 s,    1.08 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.088 s,    1.09 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.666 s,    6.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.668 s,    1.67 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  10.377 s,   10.38 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   3.816 s,    3.82 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   5.372 s,    5.37 ns/term
Double result:      +3.7157209319411777e-01  time:   1.075 s,    1.07 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.649 s,    0.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   7.218 s,    7.22 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.385 s,    2.39 ns/term
Double result:      +6.3551473280286135e+28  time:   1.075 s,    1.07 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.107 s,    1.11 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   7.572 s,    7.57 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.904 s,    2.90 ns/term
Double result:      +6.3551473280286135e+28  time:   1.076 s,    1.08 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.089 s,    1.09 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.923 s,    6.92 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.506 s,    2.51 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  14.531 s,   14.53 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.083 s,    4.08 ns/term
Kahan sum result:   -2.8328343207249418e-02  time:   5.567 s,    5.57 ns/term
Double result:      -6.6284279068058822e+00  time:   2.019 s,    2.02 ns/term
Double not ordered: +1.9100000000000000e+02  time:   2.016 s,    2.02 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   7.461 s,    7.46 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.794 s,    2.79 ns/term
Double result:      +6.2613064458673211e+29  time:   1.936 s,    1.94 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.937 s,    1.94 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   7.994 s,    7.99 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   4.539 s,    4.54 ns/term
Double result:      +6.2613064458673211e+29  time:   4.193 s,    4.19 ns/term
Double not ordered: +6.2613064458686778e+29  time:   4.209 s,    4.21 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.954 s,    6.95 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.625 s,    2.63 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  16.513 s,   16.51 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   4.081 s,    4.08 ns/term
Kahan sum result:   +5.7609156792750582e-02  time:   5.576 s,    5.58 ns/term
Double result:      +8.9371572093194118e+01  time:   2.253 s,    2.25 ns/term
Double not ordered: +1.0787500000000000e+03  time:   2.243 s,    2.24 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   7.507 s,    7.51 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.923 s,    2.92 ns/term
Double result:      +6.3372631808277962e+30  time:   2.320 s,    2.32 ns/term
Double not ordered: +6.3372631808414410e+30  time:   2.344 s,    2.34 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   8.027 s,    8.03 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   4.660 s,    4.66 ns/term
Double result:      +6.3372631808277962e+30  time:   4.368 s,    4.37 ns/term
Double not ordered: +6.3372631808414410e+30  time:   4.364 s,    4.36 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-macpro-gcc-4.7.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  11.674 s,   11.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  80.503 s,   80.50 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  11.320 s,   11.32 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 662.216 s,  662.22 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  50.709 s,   50.71 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   4.181 s,    4.18 ns/term
Double result:      +7.5524440035223961e-08  time:   0.866 s,    0.87 ns/term
Double not ordered: +0.0000000000000000e+00  time:   0.878 s,    0.88 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  16.050 s,   16.05 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  72.688 s,   72.69 ns/term
Double result:      +1.5824714359357063e+19  time:   1.250 s,    1.25 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.062 s,    1.06 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  14.730 s,   14.73 ns/term
Large accumulator:  +1.5824714359357063e+19  time:  73.228 s,   73.23 ns/term
Double result:      +1.5824714359357063e+19  time:   1.189 s,    1.19 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.109 s,    1.11 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   6.224 s,    6.22 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  22.394 s,   22.39 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.147 s,    8.15 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  75.584 s,   75.58 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  45.085 s,   45.09 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   5.591 s,    5.59 ns/term
Double result:      +4.7834319411776960e-04  time:   0.895 s,    0.90 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.507 s,    0.51 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:   9.149 s,    9.15 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  19.322 s,   19.32 ns/term
Double result:      +8.1112105447704294e+25  time:   0.971 s,    0.97 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.640 s,    0.64 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:   6.903 s,    6.90 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  20.001 s,   20.00 ns/term
Double result:      +8.1112105447704294e+25  time:   1.026 s,    1.03 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.750 s,    0.75 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.625 s,    5.62 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   5.083 s,    5.08 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   7.558 s,    7.56 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  12.818 s,   12.82 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  43.416 s,   43.42 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   5.528 s,    5.53 ns/term
Double result:      -3.4279068058822304e-03  time:   1.083 s,    1.08 ns/term
Double not ordered: +2.3437500000000000e-02  time:   0.546 s,    0.55 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:   8.328 s,    8.33 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   5.673 s,    5.67 ns/term
Double result:      +7.1359296682780917e+26  time:   1.085 s,    1.09 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.550 s,    0.55 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:   6.001 s,    6.00 ns/term
Large accumulator:  +7.1359296682780890e+26  time:   5.878 s,    5.88 ns/term
Double result:      +7.1359296682780917e+26  time:   1.085 s,    1.09 ns/term
Double not ordered: +7.1359296682780848e+26  time:   0.728 s,    0.73 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.628 s,    5.63 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.259 s,    2.26 ns/term
iFastSum result:    +0.0000000000000000e+00  time:   8.509 s,    8.51 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.825 s,    5.82 ns/term
Float 128 result:   +0.0000000000000000e+00  time:  43.186 s,   43.19 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:   5.522 s,    5.52 ns/term
Double result:      -3.4279068058822304e-03  time:   1.076 s,    1.08 ns/term
Double not ordered: +5.9375000000000000e-01  time:   0.651 s,    0.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:   8.268 s,    8.27 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   2.896 s,    2.90 ns/term
Double result:      +5.9109866443888468e+27  time:   1.079 s,    1.08 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.658 s,    0.66 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:   5.939 s,    5.94 ns/term
Large accumulator:  +5.9109866443888556e+27  time:   3.146 s,    3.15 ns/term
Double result:      +5.9109866443888468e+27  time:   1.076 s,    1.08 ns/term
Double not ordered: +5.9109866443888402e+27  time:   0.977 s,    0.98 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.632 s,    5.63 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   1.934 s,    1.93 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  11.100 s,   11.10 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.114 s,    5.11 ns/term
Float 128 result:   +8.6736173798840355e-19  time:  43.178 s,   43.18 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:   5.523 s,    5.52 ns/term
Double result:      +3.7157209319411777e-01  time:   1.075 s,    1.07 ns/term
Double not ordered: -4.0937500000000000e+00  time:   0.649 s,    0.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:   8.267 s,    8.27 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.574 s,    2.57 ns/term
Double result:      +6.3551473280286135e+28  time:   1.075 s,    1.07 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.656 s,    0.66 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:   5.958 s,    5.96 ns/term
Large accumulator:  +6.3551473280289574e+28  time:   2.819 s,    2.82 ns/term
Double result:      +6.3551473280286135e+28  time:   1.076 s,    1.08 ns/term
Double not ordered: +6.3551473280288114e+28  time:   0.992 s,    0.99 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.909 s,    5.91 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.573 s,    2.57 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  15.703 s,   15.70 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.287 s,    5.29 ns/term
Float 128 result:   +4.3368086899420177e-18  time:  43.432 s,   43.43 ns/term
Kahan sum result:   -2.8328343207249418e-02  time:   5.734 s,    5.73 ns/term
Double result:      -6.6284279068058822e+00  time:   1.760 s,    1.76 ns/term
Double not ordered: +1.9100000000000000e+02  time:   1.769 s,    1.77 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:   8.464 s,    8.46 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   2.990 s,    2.99 ns/term
Double result:      +6.2613064458673211e+29  time:   2.138 s,    2.14 ns/term
Double not ordered: +6.2613064458686778e+29  time:   2.118 s,    2.12 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:   6.504 s,    6.50 ns/term
Large accumulator:  +6.2613064458699712e+29  time:   4.648 s,    4.65 ns/term
Double result:      +6.2613064458673211e+29  time:   4.425 s,    4.42 ns/term
Double not ordered: +6.2613064458686778e+29  time:   4.418 s,    4.42 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:   5.938 s,    5.94 ns/term
Large accumulator:  +0.0000000000000000e+00  time:   2.684 s,    2.68 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  17.821 s,   17.82 ns/term
OnlineExact result: +0.0000000000000000e+00  time:   5.277 s,    5.28 ns/term
Float 128 result:   +5.8720389661814920e-16  time:  44.064 s,   44.06 ns/term
Kahan sum result:   +5.7609156792750582e-02  time:   5.736 s,    5.74 ns/term
Double result:      +8.9371572093194118e+01  time:   2.232 s,    2.23 ns/term
Double not ordered: +1.0787500000000000e+03  time:   2.224 s,    2.22 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:   8.496 s,    8.50 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   2.997 s,    3.00 ns/term
Double result:      +6.3372631808277962e+30  time:   2.307 s,    2.31 ns/term
Double not ordered: +6.3372631808414410e+30  time:   2.290 s,    2.29 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:   6.472 s,    6.47 ns/term
Large accumulator:  +6.3372631808571056e+30  time:   4.573 s,    4.57 ns/term
Double result:      +6.3372631808277962e+30  time:   4.343 s,    4.34 ns/term
Double not ordered: +6.3372631808414410e+30  time:   4.334 s,    4.33 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-pi-gcc-4.6.3 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  20.130 s,  201.30 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 137.550 s, 1375.50 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  18.050 s,  180.50 ns/term
OnlineExact result: +0.0000000000000000e+00  time: -2083.127 s, -20831.27 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:   4.980 s,   49.80 ns/term
Double result:      +7.5524440035223961e-08  time:   1.640 s,   16.40 ns/term
Double not ordered: +0.0000000000000000e+00  time:   1.190 s,   11.90 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  30.200 s,  302.00 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 122.780 s, 1227.80 ns/term
Double result:      +1.5824714359357063e+19  time:   1.710 s,   17.10 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.270 s,   12.70 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time:  29.160 s,  291.60 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 121.650 s, 1216.50 ns/term
Double result:      +1.5824714359357063e+19  time:   1.830 s,   18.30 ns/term
Double not ordered: +1.5824714359357063e+19  time:   1.550 s,   15.50 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  10.420 s,  104.20 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  40.020 s,  400.20 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  12.830 s,  128.30 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 233.580 s, 2335.80 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:   4.690 s,   46.90 ns/term
Double result:      +4.7834319411776960e-04  time:   1.210 s,   12.10 ns/term
Double not ordered: -1.9531250000000000e-03  time:   0.640 s,    6.40 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  15.220 s,  152.20 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  31.990 s,  319.90 ns/term
Double result:      +8.1112105447704294e+25  time:   1.350 s,   13.50 ns/term
Double not ordered: +8.1112105447704294e+25  time:   0.710 s,    7.10 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  14.080 s,  140.80 ns/term
Large accumulator:  +8.1112105447704294e+25  time:  31.920 s,  319.20 ns/term
Double result:      +8.1112105447704294e+25  time:   1.350 s,   13.50 ns/term
Double not ordered: +8.1112105447704294e+25  time:   1.010 s,   10.10 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  94.750 s,   94.75 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 101.850 s,  101.85 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 127.490 s,  127.49 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 341.950 s,  341.95 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  46.710 s,   46.71 ns/term
Double result:      -3.4279068058822304e-03  time:  11.710 s,   11.71 ns/term
Double not ordered: +2.3437500000000000e-02  time:   5.900 s,    5.90 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time: 136.380 s,  136.38 ns/term
Large accumulator:  +7.1359296682780890e+26  time: 106.460 s,  106.46 ns/term
Double result:      +7.1359296682780917e+26  time:  13.160 s,   13.16 ns/term
Double not ordered: +7.1359296682780848e+26  time:   6.630 s,    6.63 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time: 130.600 s,  130.60 ns/term
Large accumulator:  +7.1359296682780890e+26  time: 116.950 s,  116.95 ns/term
Double result:      +7.1359296682780917e+26  time:  13.850 s,   13.85 ns/term
Double not ordered: +7.1359296682780848e+26  time:  10.200 s,   10.20 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 111.960 s,  111.96 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  70.370 s,   70.37 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 194.410 s,  194.41 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 137.050 s,  137.05 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  62.060 s,   62.06 ns/term
Double result:      -3.4279068058822304e-03  time:  20.490 s,   20.49 ns/term
Double not ordered: +5.9375000000000000e-01  time:  22.320 s,   22.32 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time: 151.020 s,  151.02 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  77.160 s,   77.16 ns/term
Double result:      +5.9109866443888468e+27  time:  20.590 s,   20.59 ns/term
Double not ordered: +5.9109866443888402e+27  time:  22.900 s,   22.90 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time: 172.160 s,  172.16 ns/term
Large accumulator:  +5.9109866443888556e+27  time: 107.140 s,  107.14 ns/term
Double result:      +5.9109866443888468e+27  time:  53.430 s,   53.43 ns/term
Double not ordered: +5.9109866443888402e+27  time:  52.390 s,   52.39 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 135.380 s,  135.38 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  87.140 s,   87.14 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 247.330 s,  247.33 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 126.010 s,  126.01 ns/term
Kahan sum result:   -1.0750218207249418e-02  time:  85.240 s,   85.24 ns/term
Double result:      +3.7157209319411777e-01  time:  44.490 s,   44.49 ns/term
Double not ordered: -4.0937500000000000e+00  time:  46.210 s,   46.21 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time: 172.550 s,  172.55 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  94.040 s,   94.04 ns/term
Double result:      +6.3551473280286135e+28  time:  44.490 s,   44.49 ns/term
Double not ordered: +6.3551473280288114e+28  time:  46.860 s,   46.86 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time: 171.960 s,  171.96 ns/term
Large accumulator:  +6.3551473280289574e+28  time: 102.260 s,  102.26 ns/term
Double result:      +6.3551473280286135e+28  time:  54.340 s,   54.34 ns/term
Double not ordered: +6.3551473280288114e+28  time:  53.930 s,   53.93 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 134.880 s,  134.88 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  86.120 s,   86.12 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 272.400 s,  272.40 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 122.020 s,  122.02 ns/term
Kahan sum result:   -3.8093968207249418e-02  time:  84.990 s,   84.99 ns/term
Double result:      -6.6284279068058822e+00  time:  44.370 s,   44.37 ns/term
Double not ordered: +1.9100000000000000e+02  time:  46.110 s,   46.11 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time: 171.850 s,  171.85 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  92.990 s,   92.99 ns/term
Double result:      +6.2613064458673211e+29  time:  44.380 s,   44.38 ns/term
Double not ordered: +6.2613064458686778e+29  time:  46.740 s,   46.74 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time: 171.880 s,  171.88 ns/term
Large accumulator:  +6.2613064458699712e+29  time: 101.380 s,  101.38 ns/term
Double result:      +6.2613064458673211e+29  time:  54.270 s,   54.27 ns/term
Double not ordered: +6.2613064458686778e+29  time:  53.890 s,   53.89 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 134.700 s,  134.70 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  85.990 s,   85.99 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 295.830 s,  295.83 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 121.530 s,  121.53 ns/term
Kahan sum result:   +6.3468531792750582e-02  time:  84.870 s,   84.87 ns/term
Double result:      +8.9371572093194118e+01  time:  44.280 s,   44.28 ns/term
Double not ordered: +1.0787500000000000e+03  time:  46.010 s,   46.01 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time: 171.650 s,  171.65 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  92.860 s,   92.86 ns/term
Double result:      +6.3372631808277962e+30  time:  44.290 s,   44.29 ns/term
Double not ordered: +6.3372631808414410e+30  time:  46.640 s,   46.64 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time: 171.690 s,  171.69 ns/term
Large accumulator:  +6.3372631808571056e+30  time: 101.290 s,  101.29 ns/term
Double result:      +6.3372631808277962e+30  time:  54.230 s,   54.23 ns/term
Double not ordered: +6.3372631808414410e+30  time:  53.800 s,   53.80 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-sun-T5140 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time: 132.600 s,  132.60 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 817.600 s,  817.60 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 154.740 s,  154.74 ns/term
OnlineExact result: +0.0000000000000000e+00  time: -561.682 s, -561.68 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  25.400 s,   25.40 ns/term
Double result:      +7.5524440035223961e-08  time:  12.100 s,   12.10 ns/term
Double not ordered: +0.0000000000000000e+00  time:  11.500 s,   11.50 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time: 163.670 s,  163.67 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 727.280 s,  727.28 ns/term
Double result:      +1.5824714359357063e+19  time:  13.390 s,   13.39 ns/term
Double not ordered: +1.5824714359357063e+19  time:  12.960 s,   12.96 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time: 166.070 s,  166.07 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 738.410 s,  738.41 ns/term
Double result:      +1.5824714359357063e+19  time:  14.760 s,   14.76 ns/term
Double not ordered: +1.5824714359357063e+19  time:  13.990 s,   13.99 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  58.520 s,   58.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 284.050 s,  284.05 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 114.990 s,  114.99 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1305.540 s, 1305.54 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  21.850 s,   21.85 ns/term
Double result:      +4.7834319411776960e-04  time:   6.360 s,    6.36 ns/term
Double not ordered: -1.9531250000000000e-03  time:   4.180 s,    4.18 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  63.950 s,   63.95 ns/term
Large accumulator:  +8.1112105447704294e+25  time: 227.580 s,  227.58 ns/term
Double result:      +8.1112105447704294e+25  time:   6.660 s,    6.66 ns/term
Double not ordered: +8.1112105447704294e+25  time:   4.860 s,    4.86 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  65.730 s,   65.73 ns/term
Large accumulator:  +8.1112105447704294e+25  time: 234.150 s,  234.15 ns/term
Double result:      +8.1112105447704294e+25  time:   7.260 s,    7.26 ns/term
Double not ordered: +8.1112105447704294e+25  time:   7.310 s,    7.31 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  54.290 s,   54.29 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  87.710 s,   87.71 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 108.690 s,  108.69 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 183.000 s,  183.00 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  21.570 s,   21.57 ns/term
Double result:      -3.4279068058822304e-03  time:   5.930 s,    5.93 ns/term
Double not ordered: +2.3437500000000000e-02  time:   3.800 s,    3.80 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  56.420 s,   56.42 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  97.190 s,   97.19 ns/term
Double result:      +7.1359296682780917e+26  time:   6.090 s,    6.09 ns/term
Double not ordered: +7.1359296682780848e+26  time:   4.440 s,    4.44 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  73.520 s,   73.52 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  94.420 s,   94.42 ns/term
Double result:      +7.1359296682780917e+26  time:  25.160 s,   25.16 ns/term
Double not ordered: +7.1359296682780848e+26  time:  25.740 s,   25.74 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  59.230 s,   59.23 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  51.690 s,   51.69 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 118.500 s,  118.50 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  63.160 s,   63.16 ns/term
Kahan sum result:   +9.6853179275058210e-04  time:  29.620 s,   29.62 ns/term
Double result:      -3.4279068058822304e-03  time:  13.600 s,   13.60 ns/term
Double not ordered: +5.9375000000000000e-01  time:  12.510 s,   12.51 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  61.600 s,   61.60 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  64.150 s,   64.15 ns/term
Double result:      +5.9109866443888468e+27  time:  14.350 s,   14.35 ns/term
Double not ordered: +5.9109866443888402e+27  time:  13.370 s,   13.37 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  72.350 s,   72.35 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  58.990 s,   58.99 ns/term
Double result:      +5.9109866443888468e+27  time:  25.050 s,   25.05 ns/term
Double not ordered: +5.9109866443888402e+27  time:  25.660 s,   25.66 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  59.140 s,   59.14 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  47.900 s,   47.90 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 121.670 s,  121.67 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  51.060 s,   51.06 ns/term
Kahan sum result:   -8.7970932072494179e-03  time:  29.600 s,   29.60 ns/term
Double result:      +3.7157209319411777e-01  time:  13.600 s,   13.60 ns/term
Double not ordered: -4.0937500000000000e+00  time:  12.500 s,   12.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  61.550 s,   61.55 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  53.270 s,   53.27 ns/term
Double result:      +6.3551473280286135e+28  time:  14.340 s,   14.34 ns/term
Double not ordered: +6.3551473280288114e+28  time:  13.360 s,   13.36 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  72.280 s,   72.28 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  55.080 s,   55.08 ns/term
Double result:      +6.3551473280286135e+28  time:  25.050 s,   25.05 ns/term
Double not ordered: +6.3551473280288114e+28  time:  25.650 s,   25.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  76.370 s,   76.37 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  47.630 s,   47.63 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 151.260 s,  151.26 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  67.270 s,   67.27 ns/term
Kahan sum result:   -2.4422093207249418e-02  time:  29.660 s,   29.66 ns/term
Double result:      -6.6284279068058822e+00  time:  13.640 s,   13.64 ns/term
Double not ordered: +1.9100000000000000e+02  time:  12.500 s,   12.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  78.960 s,   78.96 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  60.120 s,   60.12 ns/term
Double result:      +6.2613064458673211e+29  time:  14.360 s,   14.36 ns/term
Double not ordered: +6.2613064458686778e+29  time:  13.390 s,   13.39 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time: 107.370 s,  107.37 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  54.820 s,   54.82 ns/term
Double result:      +6.2613064458673211e+29  time:  25.110 s,   25.11 ns/term
Double not ordered: +6.2613064458686778e+29  time:  25.650 s,   25.65 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  76.670 s,   76.67 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  47.580 s,   47.58 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 162.860 s,  162.86 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  67.260 s,   67.26 ns/term
Kahan sum result:   +1.1620290679275058e-01  time:  29.620 s,   29.62 ns/term
Double result:      +8.9371572093194118e+01  time:  13.690 s,   13.69 ns/term
Double not ordered: +1.0787500000000000e+03  time:  12.500 s,   12.50 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  79.220 s,   79.22 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  60.100 s,   60.10 ns/term
Double result:      +6.3372631808277985e+30  time:  14.380 s,   14.38 ns/term
Double not ordered: +6.3372631808414410e+30  time:  13.420 s,   13.42 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time: 107.430 s,  107.43 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  54.810 s,   54.81 ns/term
Double result:      +6.3372631808277985e+30  time:  25.060 s,   25.06 ns/term
Double not ordered: +6.3372631808414410e+30  time:  25.700 s,   25.70 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/results-sun-V880 <==

CORRECTNESS TESTS

A: ZERO TERM TEST

B: ONE TERM TESTS

C: ONE TERM TESTS TIMES 8388608

D: TWO TERM TESTS

E: THREE TERM TESTS

F: TEN TERM TESTS

G: TEN TERM TESTS TIMES 8192

DONE


TIMING TESTS

N = 10, M = 1, R = 100000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  82.050 s,   82.05 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 591.950 s,  591.95 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  92.900 s,   92.90 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 1757.643 s, 1757.64 ns/term
Kahan sum result:   +7.5524440035223961e-08  time:  15.240 s,   15.24 ns/term
Double result:      +7.5524440035223961e-08  time:   5.190 s,    5.19 ns/term
Double not ordered: +0.0000000000000000e+00  time:   4.010 s,    4.01 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 10

VECTOR NORM

Small accumulator:  +1.5824714359357063e+19  time:  99.020 s,   99.02 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 548.240 s,  548.24 ns/term
Double result:      +1.5824714359357063e+19  time:   7.150 s,    7.15 ns/term
Double not ordered: +1.5824714359357063e+19  time:   4.750 s,    4.75 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5

VECTOR DOT PRODUCT

Small accumulator:  +1.5824714359357063e+19  time: 102.530 s,  102.53 ns/term
Large accumulator:  +1.5824714359357063e+19  time: 549.970 s,  549.97 ns/term
Double result:      +1.5824714359357063e+19  time:   7.910 s,    7.91 ns/term
Double not ordered: +1.5824714359357063e+19  time:   5.650 s,    5.65 ns/term

Small accumulator chunks used: 2
Large accumulator chunks used: 5


TIMING TESTS

N = 100, M = 1, R = 10000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  48.710 s,   48.71 ns/term
Large accumulator:  +0.0000000000000000e+00  time: 134.440 s,  134.44 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  69.670 s,   69.67 ns/term
OnlineExact result: +0.0000000000000000e+00  time: 637.540 s,  637.54 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  13.550 s,   13.55 ns/term
Double result:      +4.7834319411776960e-04  time:   3.520 s,    3.52 ns/term
Double not ordered: -1.9531250000000000e-03  time:   2.260 s,    2.26 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 58

VECTOR NORM

Small accumulator:  +8.1112105447704294e+25  time:  51.500 s,   51.50 ns/term
Large accumulator:  +8.1112105447704294e+25  time: 111.230 s,  111.23 ns/term
Double result:      +8.1112105447704294e+25  time:   3.680 s,    3.68 ns/term
Double not ordered: +8.1112105447704294e+25  time:   2.160 s,    2.16 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36

VECTOR DOT PRODUCT

Small accumulator:  +8.1112105447704294e+25  time:  55.590 s,   55.59 ns/term
Large accumulator:  +8.1112105447704294e+25  time: 112.640 s,  112.64 ns/term
Double result:      +8.1112105447704294e+25  time:   3.700 s,    3.70 ns/term
Double not ordered: +8.1112105447704294e+25  time:   2.700 s,    2.70 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 36


TIMING TESTS

N = 1000, M = 1, R = 1000000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.430 s,   45.43 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  32.560 s,   32.56 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  67.560 s,   67.56 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  87.630 s,   87.63 ns/term
Kahan sum result:   -8.0307072494179010e-06  time:  13.370 s,   13.37 ns/term
Double result:      -3.4279068058822304e-03  time:   3.350 s,    3.35 ns/term
Double not ordered: +2.3437500000000000e-02  time:   1.910 s,    1.91 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 96

VECTOR NORM

Small accumulator:  +7.1359296682780890e+26  time:  46.510 s,   46.51 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  33.130 s,   33.13 ns/term
Double result:      +7.1359296682780917e+26  time:   3.400 s,    3.40 ns/term
Double not ordered: +7.1359296682780848e+26  time:   1.810 s,    1.81 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93

VECTOR DOT PRODUCT

Small accumulator:  +7.1359296682780890e+26  time:  50.650 s,   50.65 ns/term
Large accumulator:  +7.1359296682780890e+26  time:  34.190 s,   34.19 ns/term
Double result:      +7.1359296682780917e+26  time:   3.390 s,    3.39 ns/term
Double not ordered: +7.1359296682780848e+26  time:   2.490 s,    2.49 ns/term

Small accumulator chunks used: 4
Large accumulator chunks used: 93


TIMING TESTS

N = 10000, M = 1, R = 100000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.250 s,   45.25 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  18.430 s,   18.43 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  70.950 s,   70.95 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  29.660 s,   29.66 ns/term
Kahan sum result:   -9.8459320724941790e-04  time:  13.350 s,   13.35 ns/term
Double result:      -3.4279068058822304e-03  time:   3.330 s,    3.33 ns/term
Double not ordered: +5.9375000000000000e-01  time:   1.880 s,    1.88 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 102

VECTOR NORM

Small accumulator:  +5.9109866443888556e+27  time:  46.170 s,   46.17 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  18.040 s,   18.04 ns/term
Double result:      +5.9109866443888468e+27  time:   3.340 s,    3.34 ns/term
Double not ordered: +5.9109866443888402e+27  time:   1.780 s,    1.78 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100

VECTOR DOT PRODUCT

Small accumulator:  +5.9109866443888556e+27  time:  50.390 s,   50.39 ns/term
Large accumulator:  +5.9109866443888556e+27  time:  18.980 s,   18.98 ns/term
Double result:      +5.9109866443888468e+27  time:   3.340 s,    3.34 ns/term
Double not ordered: +5.9109866443888402e+27  time:   2.490 s,    2.49 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 100


TIMING TESTS

N = 100000, M = 1, R = 10000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.240 s,   45.24 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  17.590 s,   17.59 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  78.130 s,   78.13 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  25.990 s,   25.99 ns/term
Kahan sum result:   -6.8439682072494179e-03  time:  13.330 s,   13.33 ns/term
Double result:      +3.7157209319411777e-01  time:   3.340 s,    3.34 ns/term
Double not ordered: -4.0937500000000000e+00  time:   1.870 s,    1.87 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 112

VECTOR NORM

Small accumulator:  +6.3551473280289574e+28  time:  46.150 s,   46.15 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  16.460 s,   16.46 ns/term
Double result:      +6.3551473280286135e+28  time:   3.330 s,    3.33 ns/term
Double not ordered: +6.3551473280288114e+28  time:   1.770 s,    1.77 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107

VECTOR DOT PRODUCT

Small accumulator:  +6.3551473280289574e+28  time:  50.370 s,   50.37 ns/term
Large accumulator:  +6.3551473280289574e+28  time:  17.400 s,   17.40 ns/term
Double result:      +6.3551473280286135e+28  time:   3.330 s,    3.33 ns/term
Double not ordered: +6.3551473280288114e+28  time:   2.530 s,    2.53 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 107


TIMING TESTS

N = 1000000, M = 1, R = 1000

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.520 s,   45.52 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  17.530 s,   17.53 ns/term
iFastSum result:    +0.0000000000000000e+00  time:  94.010 s,   94.01 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  28.680 s,   28.68 ns/term
Kahan sum result:   -2.6375218207249418e-02  time:  13.700 s,   13.70 ns/term
Double result:      -6.6284279068058822e+00  time:   3.500 s,    3.50 ns/term
Double not ordered: +1.9100000000000000e+02  time:   2.030 s,    2.03 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 118

VECTOR NORM

Small accumulator:  +6.2613064458699712e+29  time:  46.920 s,   46.92 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  16.440 s,   16.44 ns/term
Double result:      +6.2613064458673211e+29  time:   3.510 s,    3.51 ns/term
Double not ordered: +6.2613064458686778e+29  time:   1.820 s,    1.82 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116

VECTOR DOT PRODUCT

Small accumulator:  +6.2613064458699712e+29  time:  50.990 s,   50.99 ns/term
Large accumulator:  +6.2613064458699712e+29  time:  17.520 s,   17.52 ns/term
Double result:      +6.2613064458673211e+29  time:   9.670 s,    9.67 ns/term
Double not ordered: +6.2613064458686778e+29  time:   8.190 s,    8.19 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 116


TIMING TESTS

N = 10000000, M = 1, R = 100

VECTOR SUM

Small accumulator:  +0.0000000000000000e+00  time:  45.270 s,   45.27 ns/term
Large accumulator:  +0.0000000000000000e+00  time:  17.570 s,   17.57 ns/term
iFastSum result:    +0.0000000000000000e+00  time: 107.530 s,  107.53 ns/term
OnlineExact result: +0.0000000000000000e+00  time:  48.670 s,   48.67 ns/term
Kahan sum result:   +1.0643728179275058e-01  time:  13.340 s,   13.34 ns/term
Double result:      +8.9371572093194118e+01  time:   4.040 s,    4.04 ns/term
Double not ordered: +1.0787500000000000e+03  time:   4.050 s,    4.05 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 126

VECTOR NORM

Small accumulator:  +6.3372631808571056e+30  time:  46.180 s,   46.18 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  16.340 s,   16.34 ns/term
Double result:      +6.3372631808277962e+30  time:   4.110 s,    4.11 ns/term
Double not ordered: +6.3372631808414410e+30  time:   4.050 s,    4.05 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122

VECTOR DOT PRODUCT

Small accumulator:  +6.3372631808571056e+30  time:  50.400 s,   50.40 ns/term
Large accumulator:  +6.3372631808571056e+30  time:  17.300 s,   17.30 ns/term
Double result:      +6.3372631808277962e+30  time:  10.460 s,   10.46 ns/term
Double not ordered: +6.3372631808414410e+30  time:   8.760 s,    8.76 ns/term

Small accumulator chunks used: 5
Large accumulator chunks used: 122



==> anc/run-tests <==
#!/bin/bash

# Run checks and timing tests.

xsum-check

xsum-time-zhu 10 1 100000000
xsum-time-zhu 100 1 10000000
xsum-time-zhu 1000 1 1000000
xsum-time-zhu 10000 1 100000
xsum-time-zhu 100000 1 10000
xsum-time-zhu 1000000 1 1000
xsum-time-zhu 10000000 1 100


==> anc/show.c <==
/* SHOW A FLOATING POINT VALUE GIVEN AS AN ARGUMENT IN BINARY. */

#include "pbinary.h"
#include <stdlib.h>
#include <stdio.h>

int main (int argc, char **argv)
{
  int i;
  for (i = 1; i < argc; i++)
  { pbinary_double(atof(argv[i]));
    printf("\n");
  }
  return 0;
}


==> anc/system-apps <==
Intel Xeon X5355, 2.66 GHz, launched 2006.

4 cores, 2 threads each (hyperthreading).

Running in 32-bit mode.

L1d cache:             32K
L1i cache:             32K
L2 cache:              4096K


==> anc/system-aspireV5 <==
Acer Aspire V5-132-2852 laptop computer.

Intel Celeron 1019Y processor, 1 GHz, launched 2013.

32 KB L1 data cache, 256 KByte L2 cache, 2 MByte L3 cache.

Ubuntue 14.04.


==> anc/system-cdf <==
AMD Opteron(tm) Processor 6348, 1.4 GHz.
Launched 2012.
4 processors, each with 12 cores.
64 GB RAM.

L1d cache:             16K
L1i cache:             64K
L2 cache:              2048K x 6
L3 cache:              6144K ? (other info says 8192K x 2)


==> anc/system-comps <==
Intel E3-1230 v2, 3.3 GHz, 4 cores, launched 2012.

32 GB of RAM.

L1d cache:             32K
L1i cache:             32K
L2 cache:              256K
L3 cache:              8192K


==> anc/system-cubox <==
Cubox i.MX6 system with Quad ARM Cortex-A9 processor, four cores, at 1 GHz.
1 MB L2 cache, 32 KB L1 I and D caches.
2 GBytes of 64-bit DDR3 memory, 1066 MHz.

Debian Linux, "trusty", kernel 3.14.14, gcc 4.8.2.


==> anc/system-dell-350 <==
Dell Precision 350 workstation

Intel Pentium 4 at 3.06 GHz, Launched 2002

2 GBytes of RDRAM.

8 KB L1 data cache, 512 KB L2 cache.



==> anc/system-dell-530 <==
Dell Precision 530 workstation

Two Intel Xeon, 1.7 GHz processors (Forster, Pentium 4 based)
Launched 2001.

2 GBytes 800 MHz RDRAM.

256 KB L2 cache.


==> anc/system-dell-T1600 <==
Dell Precision T1600 workstation.

Intel Xeon E3-1225 processor, 3.1 GHz.
Launched 2011.
4 cores.

4 GBytes ECC DDR3 RAM, 1333 MHz.

L1d cache:             32K
L1i cache:             32K
L2 cache:              256K x 4
L3 cache:              6144K

Fedora 21, 64-bit.


==> anc/system-dell-T7500 <==
Dell Precision T7500 workstation.

Intel Xeon X5680 Six-core processor, 3.33 GHz. (launched 2010)

24 GBytes DDR3, 1333 MHz.

12 MB L3 cache, 6 x 256 KB L2 cache, 6 x 32 KB I and D cache.

Ubuntu 12.04, 64-bit.


==> anc/system-dell-gx200 <==
Dell Optiplex GX200 desktop system

Intel Pentium III at 1 GHz.
Lauched 2000.

1 GByte 400MHz RDRAM.

16 KByte L1 data cache, 256 KByte L2 cache.

Ubuntu 12.04.


==> anc/system-gateway <==
Gateway SX2185 desktop system 
AMD E1-2500 dual core processor, 1.4 GHz.  (launched 2013)
L1 Cache 32KB I & D per core, L2 Cache 1 MByte (shared)
4 GBytes RAM, DDR3L-1333MHz
Ubuntu 14.04.1 (64 bit)
gcc 4.8.2


==> anc/system-macbookpro <==
Macbook Pro 3,1, mid/late 2007.

Intel Core 2 Duo (T7700) 2.4 GHz. (launched 2007)

4 GBytes DDR2 memory, 667 MHz.

4 MBytes L2 cache (shared?), 32 KB L1 instruction and data caches per core.

Mac OS X 10.10.2, Xcode 6.3.1, clang 3.6.0.



==> anc/system-macpro <==
Mac pro early 2008.

2 x 2.8 GHz Quad-core Intel Xeon processors (E5462).  (launched 2007)

12 MB L2 cache (6MB per pair of cores), 32 KB L1 I and D caches.

32 GBytes DDR2 memory, 800 MHz.

Mac OS X 10.9.5, clang 600.0.56


==> anc/system-pi <==
Raspberry Pi model B.

ARM1176JZF-S 700 MHz ARMv6 processor.

16 KB L1 cache, 128 KB level 2 cache.


==> anc/system-sun-T5140 <==
Sun SPARC Enterprise T5140 server

2 x Sun UltraSPARC T2 Plus processors, 1.2 GHz.  (launched 2008)
Each processor with 8 cores (each with 8 threads, for 64 threads total)

16 GBytes RAM, DDR2 667MHz
16KB L1 instruction cache and 8KB L1 data cache per core
4 MB L2 Cache per processor (64 byte lines)

Solaris 11.2, Oracle Solaris Studio 12.4

https://blogs.oracle.com/timc/entry/comparing_the_ultrasparc_t2_plus


==> anc/system-sun-V880 <==
Sun Fire V880 server.

8 x Sun UltraSPARC III processors at 1.2 GHz.
Launched 2001 at slower clock rate, 2005 at 1.2 GHz?

24GBytes RAM.

64K L1 data cache, 8 MBytes L2 cache.

Solaris 10, Oracle Solaris Studio 12.3.


==> anc/xsum-check.c <==
/* AUTOMATIC CORRECTNESS CHECKS FOR FUNCTIONS FOR EXACT SUMMATION. */

/* Written by Radford M. Neal, 2015 */

/* Program to check correctness of the small and large superaccumulator
   methods.  May be passed a -e argument to echo details of tests.  
   If -d is given instead, it both echos and prints debug information.
   If -dL# is given, it prints debug information only for test # in
   section L. */


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include "xsum.h"
#include "pbinary.h"

#define pow2_16 (1.0 / (1 << 16))
#define pow2_32 (pow2_16 * pow2_16)
#define pow2_64 (pow2_32 * pow2_32)
#define pow2_128 (pow2_64 * pow2_64)
#define pow2_256 (pow2_128 * pow2_128)
#define pow2_512 (pow2_256 * pow2_256)
#define pow2_1024 (pow2_512 * pow2_512)

#define pow2_52 (1.0 / (1 << 22) / (1 << 30))

#define Lnormal (2*((.5/pow2_1024)-(.25/pow2_1024)*pow2_52))
#define Snormal (4*pow2_1024)
#define Ldenorm (4*pow2_1024 - 4*pow2_1024*pow2_52)
#define Sdenorm (4*pow2_1024*pow2_52)

/* Tests with one term.  Answer should be the same as the term. */

xsum_flt one_term[] = {

  1.0,             /* Some unexceptional examples of normal numbers */
  -1.0,
  0.1,
  -0.1,
  3.1,
  -3.1,
  2.3e10,
  -2.3e10,
  3.2e-10,
  -3.2e-10,
  123e123,
  -123e123,
  54.11e-150,
  -54.11e-150,
  2*((.5/pow2_128)-(.25/pow2_128)*pow2_52),  /* Mantissa all 1s */
  -2*((.5/pow2_128)+(.25/pow2_128)*pow2_52),
  Lnormal,                                /* Largest normal number */
  -Lnormal,
  Snormal,                                /* Smallest normal number */
  -Snormal,
  Ldenorm,                                /* Largest denormalized number */
  -Ldenorm,
  Sdenorm,                                /* Smallest denormalized number > 0 */
  -Sdenorm,
  1.23e-309,                              /* Other denormalized numbers */
  -1.23e-309,
  4.57e-314,
  -4.57e-314,
  9.7e-322,
  -9.7e-322,
  Sdenorm/pow2_64/2,
  -Sdenorm/pow2_64/2,

0 };

/* Tests with two terms.  Answer should match ordinary floating point add. */

xsum_flt two_term[] = {

1.0, 2.0,         /* Unexceptional adds of normal numbers */
-1.0, -2.0,
0.1, 12.2,
-0.1, -12.2,
12.1, -11.3,
-12.1, 11.3,
11.3, -12.1,
-11.3, 12.1,
1.234567e14, 9.87654321,
-1.234567e14, -9.87654321,
1.234567e14, -9.87654321,
-1.234567e14, 9.87654321,
3.1e200, 1.7e-100,  /* Smaller term should disappear */
3.1e200, -1.7e-100,
-3.1e200, 1.7e-100,
-3.1e200, -1.7e-100,
1.7e-100, 3.1e200,
1.7e-100, -3.1e200,
-1.7e-100, 3.1e200,
-1.7e-100, -3.1e200,
1, pow2_52,       /* Test rounding */
-1, -pow2_52,
1, pow2_52/2,
-1, -pow2_52/2,
1, pow2_52/2+pow2_52/4096,
-1, -pow2_52/2-pow2_52/4096,
1, pow2_52/2+pow2_52/(1<<30)/(1<<10),
-1, -pow2_52/2-pow2_52/(1<<30)/(1<<10),
1, pow2_52/2-pow2_52/4096,
-1, -pow2_52/2+pow2_52/4096,
1 + pow2_52, pow2_52/2,
1 + pow2_52, pow2_52/2 - pow2_52*pow2_52,
-(1 + pow2_52), -pow2_52/2,
-(1 + pow2_52), -(pow2_52/2 - pow2_52*pow2_52),
Sdenorm, 7.1,              /* Adds with denormalized numbers */
Sdenorm, -7.1,
-Sdenorm, -7.1,
-Sdenorm, 7.1,
7.1, Sdenorm,
-7.1, Sdenorm,
-7.1, -Sdenorm,
7.1, -Sdenorm,
Ldenorm, Sdenorm,
Ldenorm, -Sdenorm,
-Ldenorm, Sdenorm,
-Ldenorm, -Sdenorm,
Sdenorm, Sdenorm,
Sdenorm, -Sdenorm,
-Sdenorm, Sdenorm,
-Sdenorm, -Sdenorm,
Ldenorm, Snormal,
Snormal, Ldenorm,
-Ldenorm, -Snormal,
-Snormal, -Ldenorm,
4.57e-314, 9.7e-322,
-4.57e-314, 9.7e-322,
4.57e-314, -9.7e-322,
-4.57e-314, -9.7e-322,
4.57e-321, 9.7e-322,
-4.57e-321, 9.7e-322,
4.57e-321, -9.7e-322,
-4.57e-321, -9.7e-322,
2.0, -2.0*(1+pow2_52),
Lnormal, Lnormal,              /* Overflow */
-Lnormal, -Lnormal,
Lnormal, Lnormal*pow2_52/2,
-Lnormal, -Lnormal*pow2_52/2,
1.0/0.0, 123,                  /* Infinity / NaN */
-1.0/0.0, 123,
1.0/0.0, -1.0/0.0,
0.0/0.0, 123,
123, 0.0/0.0,
0 };

/* Tests with three terms.  Answers are given here as a fourth number,
   some computed/verified using Rmpfr in check.r. */

xsum_flt three_term[] = {
Lnormal, Sdenorm, -Lnormal, Sdenorm,
-Lnormal, Sdenorm, Lnormal, Sdenorm,
Lnormal, -Sdenorm, -Lnormal, -Sdenorm,
-Lnormal, -Sdenorm, Lnormal, -Sdenorm,
Sdenorm, Snormal, -Sdenorm, Snormal,
-Sdenorm, -Snormal, Sdenorm, -Snormal,
12345.6, Snormal, -12345.6, Snormal,
12345.6, -Snormal, -12345.6, -Snormal,
12345.6, Ldenorm, -12345.6, Ldenorm,
12345.6, -Ldenorm, -12345.6, -Ldenorm,
2.0, -2.0*(1+pow2_52), pow2_52/8, -2*pow2_52+pow2_52/8,
1.0, 2.0, 3.0, 6.0,
12.0, 3.5, 2.0, 17.5,
3423.34e12, -93.431, -3432.1e11, 3080129999999906.5,
432457232.34, 0.3432445, -3433452433, -3000995200.3167553,
0 };

/* Tests with ten terms.  Answers are given here as an eleventh number,
   some computed/verified using Rmpfr in check.r. */

xsum_flt ten_term[] = {
Lnormal, Lnormal, Lnormal, Lnormal, Lnormal, Lnormal, -Lnormal, -Lnormal, -Lnormal, -Lnormal, 1.0/0.0,
-Lnormal, -Lnormal, -Lnormal, -Lnormal, -Lnormal, -Lnormal, Lnormal, Lnormal, Lnormal, Lnormal, -1.0/0.0,
Lnormal, Lnormal, Lnormal, Lnormal, 0.125, 0.125, -Lnormal, -Lnormal, -Lnormal, -Lnormal, 0.25,
2.0*(1+pow2_52), -2.0, -pow2_52, -pow2_52, 0, 0, 0, 0, 0, 0, 0,
1e0, 1e1, 1e2, 1e3, 1e4, 1e5, 1e6, 1e7, 1e8, 1e9, 1111111111e0,
-1e0, -1e1, -1e2, -1e3, -1e4, -1e5, -1e6, -1e7, -1e8, -1e9, -1111111111e0,
1.234e88, -93.3e-23, 994.33, 1334.3, 457.34, -1.234e88, 93.3e-23, -994.33, -1334.3, -457.34, 0,
1., -23., 456., -78910., 1112131415., -161718192021., 22232425262728., -2930313233343536., 373839404142434445., -46474849505152535455., -46103918342424313856.,
2342423.3423, 34234.450, 945543.4, 34345.34343, 1232.343, 0.00004343, 43423.0, -342344.8343, -89544.3435, -34334.3, 2934978.4009734304,
0.9101534, 0.9048397, 0.4036596, 0.1460245, 0.2931254, 0.9647649, 0.1125303, 0.1574193, 0.6522300, 0.7378597, 5.2826068,
428.366070546, 707.3261930632, 103.29267289, 9040.03475821, 36.2121638, 19.307901408, 1.4810709160, 8.077159101, 1218.907244150, 778.068267017, 12341.0735011012,
1.1e-322, 5.3443e-321, -9.343e-320, 3.33e-314, 4.41e-322, -8.8e-318, 3.1e-310, 4.1e-300, -4e-300, 7e-307, 1.0000070031003328e-301,
0 };

#if 1
#define REP1 (1 << 23) /* Repeat factor for second set of one term tests */
#define REP10 (1 << 13) /* Repeat factor for second set of ten term tests */
#else
#define REP1 2 /* Small repetition count maybe sometimes useful for debugging */
#define REP10 2
#endif

int echo, debug_all, debug_letter, debug_number;

int different (double a, double b)
{ 
  return isnan(a) != isnan(b) || !isnan(a) && !isnan(b) && a != b;
}

void small_result (xsum_small_accumulator *sacc, double s, int i)
{
  double r, r2;
  if (xsum_debug) xsum_small_display(sacc);
  r = xsum_small_round (sacc);
  r2 = xsum_small_round (sacc);
  if (xsum_debug) xsum_small_display(sacc);
  if (different(r,r2))
  { printf("%3d small: Different second time %.16le %.16le\n", i, r, r2);
  }
  if (different(r,s))
  { printf("%3d small: Result incorrect %.16le %.16le\n", i, r, s);
    printf("    "); pbinary_double(r); printf("\n");
    printf("    "); pbinary_double(s); printf("\n");
  }
}

void large_result (xsum_large_accumulator *lacc, double s, int i)
{
  double r, r2;
  if (xsum_debug) xsum_large_display(lacc);
  r = xsum_large_round (lacc);
  r2 = xsum_large_round (lacc);
  if (xsum_debug) xsum_large_display(lacc);
  if (different(r,r2))
  { printf("%3d large: Different second time %.16le %.16le\n", i, r, r2);
  }
  if (different(r,s))
  { printf("%3d large: Result incorrect %.16le %.16le\n", i, r, s);
    printf("    "); pbinary_double(r); printf("\n");
    printf("    "); pbinary_double(s); printf("\n");
  }
}

int main (int argc, char **argv)
{
  xsum_small_accumulator sacc;
  xsum_large_accumulator lacc;
  double s;
  int i, j;

  if (argc>2 || argc==2 && strcmp(argv[1],"-e")!=0 
                        && (argv[1][0]!='-' || argv[1][1]!='d'))
  { fprintf(stderr,"Usage: xsum-check [ -e | -d[L#] ]\n");
    exit(1);
  }
 
  echo = argc > 1;
  debug_all = debug_letter = debug_number = 0;
  if (argc > 1 && argv[1][1]=='d')
  { debug_all = argv[1][2]==0;
    if (!debug_all)
    { debug_letter = argv[1][2];
      debug_number = atoi(argv[1]+3);
    }
  }

  /* On an Intel machine, set the 387 FPU to do double rounding, in order
     to get correct IEEE 64-bit floating point.  (Only relevant if SSE2
     instructions not used instead of FPU.)  This will disable higher
     precision for long double, however! */

# ifdef DOUBLE
  { unsigned int mode = 0x27f;
    __asm__ ("fldcw %0" : : "m" (*&mode));
  }
# endif

  printf("\nCORRECTNESS TESTS\n");

  printf("\nA: ZERO TERM TEST\n");

  if (echo) printf(" \n-- TEST 0: \n");
  if (echo) printf("   ANSWER: %.16le\n",0.0);

  xsum_debug = debug_all || debug_letter=='A';

  xsum_small_init (&sacc);
  small_result(&sacc,0,0);

  xsum_large_init (&lacc);
  large_result(&lacc,0,0);

  printf("\nB: ONE TERM TESTS\n");

  for (i = 0; one_term[i] != 0; i += 1)
  { 
    if (echo) printf(" \n-- TEST %d: %.16le\n",i,one_term[i]);
    s = one_term[i];
    if (echo) printf("   ANSWER: %.16le\n",s);

    xsum_debug = debug_all || debug_letter=='B' && debug_number==i;

    xsum_small_init (&sacc);
    xsum_small_add1 (&sacc, one_term[i]);
    small_result(&sacc,s,i);

    xsum_large_init (&lacc);
    xsum_large_addv (&lacc, one_term+i, 1);
    large_result(&lacc,s,i);
  }

  printf("\nC: ONE TERM TESTS TIMES %d\n",REP1);

  for (i = 0; one_term[i] != 0; i += 1)
  { 
    if (echo) printf(" \n-- TEST %d: %.16le\n",i,one_term[i]);
    s = one_term[i] * REP1;
    if (echo) printf("   ANSWER: %.16le\n",s);

    xsum_debug = debug_all || debug_letter=='C' && debug_number==i;

    xsum_small_init (&sacc);
    for (j = 0; j < REP1; j++) xsum_small_add1 (&sacc, one_term[i]);
    small_result(&sacc,s,i);

    xsum_large_init (&lacc);
    for (j = 0; j < REP1; j++) xsum_large_addv (&lacc, one_term+i, 1);
    large_result(&lacc,s,i);
  }

  printf("\nD: TWO TERM TESTS\n");

  for (i = 0; two_term[i] != 0; i += 2)
  { 
    if (echo) printf(" \n-- TEST %d: %.16le %.16le\n",
                      i/2,two_term[i],two_term[i+1]);
    s = two_term[i] + two_term[i+1];
    if (echo) printf("   ANSWER: %.16le\n",s);

    xsum_debug = debug_all || debug_letter=='D' && debug_number==i/2;

    xsum_small_init (&sacc);
    xsum_small_addv (&sacc, two_term+i, 2);
    small_result(&sacc,s,i/2);

    xsum_large_init (&lacc);
    xsum_large_addv (&lacc, two_term+i, 2);
    large_result(&lacc,s,i/2);
  }

  printf("\nE: THREE TERM TESTS\n");

  for (i = 0; three_term[i] != 0; i += 4)
  { 
    if (echo) printf(" \n-- TEST %d: %.16le %.16le %.16le\n",
                      i/4,three_term[i],three_term[i+1],three_term[i+2]);
    s = three_term[i+3];
    if (echo) printf("   ANSWER: %.16le\n",s);

    xsum_debug = debug_all || debug_letter=='E' && debug_number==i/4;

    xsum_small_init (&sacc);
    xsum_small_addv (&sacc, three_term+i, 3);
    small_result(&sacc,s,i/4);

    xsum_large_init (&lacc);
    xsum_large_addv (&lacc, three_term+i, 3);
    large_result(&lacc,s,i/4);
  }

  printf("\nF: TEN TERM TESTS\n");

  for (i = 0; ten_term[i] != 0; i += 11)
  { 
    if (echo) printf(" \n-- TEST %d\n",i/11);
    s = ten_term[i+10];
    if (echo) printf("   ANSWER: %.16le\n",s);

    xsum_debug = debug_all || debug_letter=='F' && debug_number==i/11;

    xsum_small_init (&sacc);
    xsum_small_addv (&sacc, ten_term+i, 10);
    small_result(&sacc,s,i/11);

    xsum_large_init (&lacc);
    xsum_large_addv (&lacc, ten_term+i, 10);
    large_result(&lacc,s,i/11);
  }

  printf("\nG: TEN TERM TESTS TIMES %d\n",REP10);

  for (i = 0; ten_term[i] != 0; i += 11)
  { 
    if (echo) printf(" \n-- TEST %d\n",i/11);
    s = ten_term[i+10] * REP10;
    if (echo) printf("   ANSWER: %.16le\n",s);

    xsum_debug = debug_all || debug_letter=='G' && debug_number==i/11;

    xsum_small_init (&sacc);
    for (j = 0; j < REP10; j++) xsum_small_addv (&sacc, ten_term+i, 10);
    small_result(&sacc,s,i/11);

    xsum_large_init (&lacc);
    for (j = 0; j < REP10; j++) xsum_large_addv (&lacc, ten_term+i, 10);
    large_result(&lacc,s,i/11);
  }
  
  printf("\nDONE\n\n");
  
  return 0;
}


==> anc/xsum-test.c <==
/* TEST PROGRAM FOR FUNCTIONS FOR EXACT SUMMATION. */

/* Written by Radford M. Neal, 2015 */

/* Manual test program.  Reads lines containing one or more numbers
   (terminating on EOF), and prints these numbers and their sum, as 
   computed with small and large superaccumulators, and with simple 
   long double and double arithmetic. A number may be followed by 
   *times, in which case it is added "times" times. If invoked with 
   an argument, debug output is enabled. */

#include <stdio.h>
#include "xsum.h"
#include "pbinary.h"

int main (int argc, char **argv)
{
  xsum_small_accumulator sacc;
  xsum_large_accumulator lacc;
  xsum_flt result_s, result_l;
  long double ls;
  double s;
  double v;
  char in[10000];
  char *inp;
  int c, p, r, N;
 
  xsum_debug = argc > 1;

  for (;;)
  { 
    printf("\n> ");
    inp = in;
    while ((c = getchar()) != EOF && c != '\n') *inp++ = c;
    if (c == EOF) { printf("\n"); return 0; }
    *inp = 0;
    inp = in; p = 0;

    xsum_small_init(&sacc);
    xsum_large_init(&lacc);
    ls = s = 0;
    N = 0;

    for (;;)
    { if (sscanf(inp,"%lf%n",&v,&p) < 1) break;
      inp += p;
      r = 1;
      if (*inp=='*' && sscanf(++inp,"%d%n",&r,&p) > 0)
      { inp += p;
        printf("ADDING: %+.18le repeated %d times:\n      ",v,r);
      }
      else
      { printf("ADDING: %+.18le:\n      ",v);
      }
      pbinary_double(v);
      printf("\n\n");
      while (r > 0)
      { xsum_small_add1(&sacc,v);
        if (xsum_debug) xsum_small_display(&sacc);
        xsum_large_addv(&lacc,&v,1);
        if (xsum_debug) xsum_large_display(&lacc);
        ls += v;
        s += v;
        N += 1;
        r -= 1;
      }
    }

    while (*inp == ' ') inp += 1;
    if (*inp!=0) printf("ignored junk: %s\n",inp);

    result_s = xsum_small_round(&sacc); 
    result_l = xsum_large_round(&lacc);

    printf ("ROUNDED RESULTS:\n");
    printf ("small %+.18le\n      ", (double)result_s);
    pbinary_double(result_s); printf("\n");
    printf ("large %+.18le\n      ", (double)result_l);
    pbinary_double(result_l); printf("\n");
    printf ("L dbl %+.18le\n      ", (double)ls);
    pbinary_double(ls); printf("\n");
    printf ("  dbl %+.18le\n      ", (double)s);
    pbinary_double(s); printf("\n");

    if (xsum_debug) xsum_small_display(&sacc);
    if (xsum_debug) xsum_large_display(&lacc);

    if (result_s != (double) xsum_small_round(&sacc))
    { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
    }

    if (result_l != (double) xsum_large_round(&lacc))
    { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
    }

    if (result_s != result_l)
    { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
    }

    if (N <= 2 && result_s != s)
    { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
    }

    if (N <= 2 && result_l != s)
    { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
    }
  }
}


==> anc/xsum-time-perm.c <==
/* TIME MEASUREMENT PROGRAM FOR FUNCTIONS FOR EXACT SUMMATION, PERMUTED DATA. */

/* Written by Radford M. Neal, 2015 */

/* Program to perform timing tests of exact and non-exact summation methods,
   with permuted data.

   Run with a command of the form:

       xsum-time-perm N M R [ data ... ] [ inf ]

   Here, N is the size of the vectors that are summed, M is the number
   of such vectors, and R is the number of times these M vectors of size
   N are summed, by each method.

   After running these tests for summing vector elements, the sum of the
   squares is also computed, and then the dot product of each vector
   with a corresponding vector in a different set of M vectors.

   The data in each of the vectors is as specified after R, with any
   remaining elements filled in randomly, differently for each of the
   M vectors.  This random data sums to zero, since it is a random 
   permutation of two copies of a set of numbers, with one copy negated.
   (with an additional zero if the number of elements is odd).  In addition,
   if "inf" is the last argument, every eigth element (before permuation)
   is set to infinity (so the result will also be infinity).

   This program can be compiled to compare with Zhu & Hayes' iFastSum
   and ExactSum methods, if the source for those is present.  The -DZHU
   option must be given to the compiler for this to happend.

   This program can be compiled to compare with 128-bit floating point
   arithmetic using the gcc __float128 type.  The -DFLOAT128 option
   must be given to the compiler for this to happen.
*/

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>
#include <math.h>
#include <time.h>

#include "xsum.h"

#ifdef ZHU
#include "ExactSum.h"
#endif

#define START_CLOCK ( start_clock = clock() )
#define END_CLOCK ( clock_dur = (double)(clock()-start_clock)/CLOCKS_PER_SEC )

int different (double a, double b)
{ 
  return isnan(a) != isnan(b) || !isnan(a) && !isnan(b) && a != b;
}

int main (int argc, char **argv)
{
  clock_t start_clock;
  double clock_dur;
  xsum_flt result_s, result_l, result_d, result_dno, result_k;
# ifdef ZHU
  xsum_flt result_iFast, result_Online;
  ExactSum mysum;
  xsum_flt *ai;
# endif
# ifdef FLOAT128
  xsum_flt result_128;
# endif
  int used_small, used_large;
  xsum_small_accumulator sacc;
  xsum_large_accumulator lacc;
  xsum_flt *a, *a2;
  int N, M, R;
  int i, j, k;
  int ndata, n;
  char **data;
  int inf;

  inf = 0;
  if (argc>0 && strcmp(argv[argc-1],"inf")==0)
  { inf = 1;
    argc -= 1;
  }
  ndata = argc-4;

  if (argc<4 || (N=atoi(argv[1]))<1 || ndata>N
             || (M=atoi(argv[2]))<1 || (R=atoi(argv[3]))<1)
  { fprintf(stderr,"Usage: xsum-time N M R [ data ... ] [ inf ]\n");
    exit(1);
  }

  data = argv+4;

  /* On an Intel machine, set the 387 FPU to do double rounding, in order
     to get correct IEEE 64-bit floating point.  (Only relevant if SSE2
     instructions not used instead of FPU.)  This will disable higher
     precision for long double, however! */

# ifdef DOUBLE
  { unsigned int mode = 0x27f;
    __asm__ ("fldcw %0" : : "m" (*&mode));
  }
# endif

  printf("\nTIMING TESTS\n\n");
  printf("N = %d, M = %d, R = %d",N,M,R);
  if (ndata > 0 || inf)
  { printf("  data:");
    for (j = 0; j < ndata; j++) printf(" %s",data[j]);
    if (inf) printf(" inf"); 
  }
  printf("\n");
 
  a = (xsum_flt *) calloc (2*N*M, sizeof *a);  /* Put a and a2 into one block */
  a2 = a + N*M;        /* to suppress possible variation in cache performance */

# ifdef ZHU
  ai = (xsum_flt *) calloc (N, sizeof *ai);
# endif

  n = N - ndata;
  for (i = 0; i < M; i++)
  { for (j = 0; j < ndata; j++) a[i*N+j] = atof(data[j]);
    if (n > 0)
    { int64_t rnd;
      a[ndata+i*N+n/2] = 0;
      rnd = 2345678;
      for (j = 0; j < n/2; j++)
      { rnd = (rnd*8192) % 67101323;/* from "Multiplicative congruential pseudo-
                                   random number generators", Downham&Roberts */
        a[ndata+i*N+j] = exp (30 * (double)rnd / 67101323);
        rnd = (rnd*8192) % 67101323;
        a[ndata+i*N+j] *= (double)rnd / 67101323;
        a[ndata+i*N+n-1-j] = -a[ndata+i*N+j];
        if (inf && j%8 == 0) 
        { a[ndata+i*N+n-1-j] = a[ndata+i*N+j] = 1.0/0.0;
        }
      }
      for (j = 0; j < N; j++)
      { xsum_flt t;
        int w;
        rnd = (rnd*8192) % 67101323;
        w = j + rnd % (N-j);
        t = a[w];
        a[w] = a[j];
        a[j] = t;
      }
    }
  }

  for (i = 0; i < N*M; i++) a2[i] = a[i];

  printf("\nVECTOR SUM\n\n");

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_small_init(&sacc);
      xsum_small_addv(&sacc,a+k*N,N);
      result_s = xsum_small_round(&sacc);
    }
  }
  END_CLOCK;
  printf("Small accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_s, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_large_init(&lacc);
      xsum_large_addv(&lacc,a+k*N,N);
      result_l = xsum_large_round(&lacc);
    }
  }
  END_CLOCK;
  printf("Large accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_l, clock_dur, clock_dur*1e9/R/N/M);

# ifdef ZHU

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { memcpy (ai, a+k*N, N * sizeof *ai);
      result_iFast = mysum.iFastSum(ai-1,N);
    }
  }
  END_CLOCK;
  printf("iFastSum result:    %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_iFast, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_Online = mysum.OnlineExactSum(a+k*N-1,N);
    }
  }
  END_CLOCK;
  printf("OnlineExact result: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_Online, clock_dur, clock_dur*1e9/R/N/M);

# endif

# ifdef FLOAT128

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_128 = xsum_sum_float128(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Float 128 result:   %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_128, clock_dur, clock_dur*1e9/R/N/M);

# endif

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_k = xsum_sum_kahan(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Kahan sum result:   %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_k, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_d = xsum_sum_double(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double result:      %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_d, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_dno = xsum_sum_double_not_ordered(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double not ordered: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_dno, clock_dur, clock_dur*1e9/R/N/M);

  if (ndata <= 2)
  { double correct;
    int i;
    if (inf && n/2 > 0)
    { correct = 1.0/0.0;
    }
    else
    { correct = 0.0;
      for (i = 0; i < ndata; i++) correct += atof(data[i]);
    }
    if (different(result_s,correct))
    { printf("RESULT USING SMALL ACCUMULATOR IS WRONG\n");
    }
    if (different(result_l,correct))
    { printf("RESULT USING LARGE ACCUMULATOR IS WRONG\n");
    }
  }

  if (result_s != (double) xsum_small_round(&sacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
  }

  if (result_l != (double) xsum_large_round(&lacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
  }

  if (result_s != result_l)
  { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
  }

# ifdef ZHU

  if (result_iFast != result_l)
  { printf("RESULTS DIFFER FOR IFASTSUM AND LARGE ACCUMULATOR\n");
  }

  if (result_Online != result_l)
  { printf("RESULTS DIFFER FOR ONLINEEXACT AND LARGE ACCUMULATOR\n");
  }

# endif

  if (N <= 2 && result_s != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
  }

  if (N <= 2 && result_l != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
  }

  used_large = xsum_large_chunks_used(&lacc);

  printf("\n");
  printf("Large accumulator chunks used: %d\n", used_large);

  printf("\nVECTOR NORM\n\n");

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_small_init(&sacc);
      xsum_small_add_sqnorm(&sacc,a+k*N,N);
      result_s = xsum_small_round(&sacc);
    }
  }
  END_CLOCK;
  printf("Small accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_s, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_large_init(&lacc);
      xsum_large_add_sqnorm(&lacc,a+k*N,N);
      result_l = xsum_large_round(&lacc);
    }
  }
  END_CLOCK;
  printf("Large accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_l, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_d = xsum_sqnorm_double(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double result:      %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_d, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_dno = xsum_sqnorm_double_not_ordered(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double not ordered: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_dno, clock_dur, clock_dur*1e9/R/N/M);

  if (result_s != (double) xsum_small_round(&sacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
  }

  if (result_l != (double) xsum_large_round(&lacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
  }

  if (result_s != result_l)
  { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
  }

  if (N <= 2 && result_s != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
  }

  if (N <= 2 && result_l != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
  }

  xsum_small_init(&sacc);
  xsum_small_add_sqnorm(&sacc,a,N);
  used_small = xsum_small_chunks_used(&sacc);
  used_large = xsum_large_chunks_used(&lacc);

  printf("\n");
  printf("Small accumulator chunks used: %d\n", used_small);
  printf("Large accumulator chunks used: %d\n", used_large);

  printf("\nVECTOR DOT PRODUCT\n\n");

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_small_init(&sacc);
      xsum_small_add_dot(&sacc,a+k*N,a2+k*N,N);
      result_s = xsum_small_round(&sacc);
    }
  }
  END_CLOCK;
  printf("Small accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_s, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_large_init(&lacc);
      xsum_large_add_dot(&lacc,a+k*N,a2+k*N,N);
      result_l = xsum_large_round(&lacc);
    }
  }
  END_CLOCK;
  printf("Large accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_l, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_d = xsum_dot_double(a+k*N,a2+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double result:      %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_d, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_dno = xsum_dot_double_not_ordered(a+k*N,a2+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double not ordered: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_dno, clock_dur, clock_dur*1e9/R/N/M);

  if (result_s != (double) xsum_small_round(&sacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
  }

  if (result_l != (double) xsum_large_round(&lacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
  }

  if (result_s != result_l)
  { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
  }

  if (N <= 2 && result_s != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
  }

  if (N <= 2 && result_l != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
  }

  xsum_small_init(&sacc);
  xsum_small_add_dot(&sacc,a,a2,N);
  used_small = xsum_small_chunks_used(&sacc);
  used_large = xsum_large_chunks_used(&lacc);

  printf("\n");
  printf("Small accumulator chunks used: %d\n", used_small);
  printf("Large accumulator chunks used: %d\n", used_large);

  printf("\n");

  return 0;
}


==> anc/xsum-time.c <==
/* TIME MEASUREMENT PROGRAM FOR FUNCTIONS FOR EXACT SUMMATION. */

/* Written by Radford M. Neal, 2015 */

/* Program to perform timing tests of exact and non-exact summation methods.

   Run with a command of the form:

       xsum-time N M R [ data ... ] [ inf ]

   Here, N is the size of the vectors that are summed, M is the number
   of such vectors, and R is the number of times these M vectors of size
   N are summed, by each method.

   After running these tests for summing vector elements, the sum of the
   squares is also computed, and then the dot product of each vector
   with a corresponding vector in a different set of M vectors.

   The data in each of the vectors is as specified after R, with any
   remaining elements filled in randomly, differently for each of the
   M vectors.  This random data sums to zero, since the second half
   of it is the mirror of the first half, negated (with zero in the 
   middle if the number of elements is odd).  In addition, if "inf"
   is the last argument, every eigth element is set to infinity (so
   the result will also be infinity).

   This program can be compiled to compare with Zhu & Hayes' iFastSum
   and ExactSum methods, if the source for those is present.  The -DZHU
   option must be given to the compiler for this to happend.

   This program can be compiled to compare with 128-bit floating point
   arithmetic using the gcc __float128 type.  The -DFLOAT128 option
   must be given to the compiler for this to happen.
*/

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>
#include <math.h>
#include <time.h>

#include "xsum.h"

#ifdef ZHU
#include "ExactSum.h"
#endif

#define START_CLOCK ( start_clock = clock() )
#define END_CLOCK ( clock_dur = (double)(clock()-start_clock)/CLOCKS_PER_SEC )

int different (double a, double b)
{ 
  return isnan(a) != isnan(b) || !isnan(a) && !isnan(b) && a != b;
}

int main (int argc, char **argv)
{
  clock_t start_clock;
  double clock_dur;
  xsum_flt result_s, result_l, result_d, result_dno, result_k;
# ifdef ZHU
  xsum_flt result_iFast, result_Online;
  ExactSum mysum;
  xsum_flt *ai;
# endif
# ifdef FLOAT128
  xsum_flt result_128;
# endif
  int used_small, used_large;
  xsum_small_accumulator sacc;
  xsum_large_accumulator lacc;
  xsum_flt *a, *a2;
  int N, M, R;
  int i, j, k;
  int ndata, n;
  char **data;
  int inf;

  inf = 0;
  if (argc>0 && strcmp(argv[argc-1],"inf")==0)
  { inf = 1;
    argc -= 1;
  }
  ndata = argc-4;

  if (argc<4 || (N=atoi(argv[1]))<1 || ndata>N
             || (M=atoi(argv[2]))<1 || (R=atoi(argv[3]))<1)
  { fprintf(stderr,"Usage: xsum-time N M R [ data ... ] [ inf ]\n");
    exit(1);
  }

  data = argv+4;

  /* On an Intel machine, set the 387 FPU to do double rounding, in order
     to get correct IEEE 64-bit floating point.  (Only relevant if SSE2
     instructions not used instead of FPU.)  This will disable higher
     precision for long double, however! */

# ifdef DOUBLE
  { unsigned int mode = 0x27f;
    __asm__ ("fldcw %0" : : "m" (*&mode));
  }
# endif

  printf("\nTIMING TESTS\n\n");
  printf("N = %d, M = %d, R = %d",N,M,R);
  if (ndata > 0 || inf)
  { printf("  data:");
    for (j = 0; j < ndata; j++) printf(" %s",data[j]);
    if (inf) printf(" inf"); 
  }
  printf("\n");
 
  a = (xsum_flt *) calloc (2*N*M, sizeof *a);  /* Put a and a2 into one block */
  a2 = a + N*M;        /* to suppress possible variation in cache performance */

# ifdef ZHU
  ai = (xsum_flt *) calloc (N, sizeof *ai);
# endif

  n = N - ndata;
  for (i = 0; i < M; i++)
  { for (j = 0; j < ndata; j++) a[i*N+j] = atof(data[j]);
    if (n > 0)
    { int64_t rnd;
      a[ndata+i*N+n/2] = 0;
      rnd = 2345678;
      for (j = 0; j < n/2; j++)
      { rnd = (rnd*8192) % 67101323;/* from "Multiplicative congruential pseudo-
                                   random number generators", Downham&Roberts */
        a[ndata+i*N+j] = exp (30 * (double)rnd / 67101323);
        rnd = (rnd*8192) % 67101323;
        a[ndata+i*N+j] *= (double)rnd / 67101323;
        a[ndata+i*N+n-1-j] = -a[ndata+i*N+j];
        if (inf && j%8 == 0) 
        { a[ndata+i*N+n-1-j] = a[ndata+i*N+j] = 1.0/0.0;
        }
      }
    }
  }

  for (i = 0; i < N*M; i++) a2[i] = a[i];

  printf("\nVECTOR SUM\n\n");

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_small_init(&sacc);
      xsum_small_addv(&sacc,a+k*N,N);
      result_s = xsum_small_round(&sacc);
    }
  }
  END_CLOCK;
  printf("Small accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_s, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_large_init(&lacc);
      xsum_large_addv(&lacc,a+k*N,N);
      result_l = xsum_large_round(&lacc);
    }
  }
  END_CLOCK;
  printf("Large accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_l, clock_dur, clock_dur*1e9/R/N/M);

# ifdef ZHU

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { memcpy (ai, a+k*N, N * sizeof *ai);
      result_iFast = mysum.iFastSum(ai-1,N);
    }
  }
  END_CLOCK;
  printf("iFastSum result:    %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_iFast, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_Online = mysum.OnlineExactSum(a+k*N-1,N);
    }
  }
  END_CLOCK;
  printf("OnlineExact result: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_Online, clock_dur, clock_dur*1e9/R/N/M);

# endif

# ifdef FLOAT128

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_128 = xsum_sum_float128(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Float 128 result:   %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_128, clock_dur, clock_dur*1e9/R/N/M);

# endif

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_k = xsum_sum_kahan(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Kahan sum result:   %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_k, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_d = xsum_sum_double(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double result:      %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_d, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_dno = xsum_sum_double_not_ordered(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double not ordered: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_dno, clock_dur, clock_dur*1e9/R/N/M);

  if (ndata <= 2)
  { double correct;
    int i;
    if (inf && n/2 > 0)
    { correct = 1.0/0.0;
    }
    else
    { correct = 0.0;
      for (i = 0; i < ndata; i++) correct += a[i];
    }
    if (different(result_s,correct))
    { printf("RESULT USING SMALL ACCUMULATOR IS WRONG\n");
    }
    if (different(result_l,correct))
    { printf("RESULT USING LARGE ACCUMULATOR IS WRONG\n");
    }
  }

  if (result_s != (double) xsum_small_round(&sacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
  }

  if (result_l != (double) xsum_large_round(&lacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
  }

  if (result_s != result_l)
  { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
  }

# ifdef ZHU

  if (result_iFast != result_l)
  { printf("RESULTS DIFFER FOR IFASTSUM AND LARGE ACCUMULATOR\n");
  }

  if (result_Online != result_l)
  { printf("RESULTS DIFFER FOR ONLINEEXACT AND LARGE ACCUMULATOR\n");
  }

# endif

  if (N <= 2 && result_s != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
  }

  if (N <= 2 && result_l != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
  }

  xsum_small_init(&sacc); /* Get used counts half-way, before cancels to zero */
  xsum_small_addv(&sacc,a,N/2);
  used_small = xsum_small_chunks_used(&sacc);

  used_large = xsum_large_chunks_used(&lacc);

  printf("\n");
  printf("Small accumulator chunks used: %d\n", used_small);
  printf("Large accumulator chunks used: %d\n", used_large);

  printf("\nVECTOR NORM\n\n");

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_small_init(&sacc);
      xsum_small_add_sqnorm(&sacc,a+k*N,N);
      result_s = xsum_small_round(&sacc);
    }
  }
  END_CLOCK;
  printf("Small accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_s, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_large_init(&lacc);
      xsum_large_add_sqnorm(&lacc,a+k*N,N);
      result_l = xsum_large_round(&lacc);
    }
  }
  END_CLOCK;
  printf("Large accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_l, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_d = xsum_sqnorm_double(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double result:      %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_d, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_dno = xsum_sqnorm_double_not_ordered(a+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double not ordered: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_dno, clock_dur, clock_dur*1e9/R/N/M);

  if (result_s != (double) xsum_small_round(&sacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
  }

  if (result_l != (double) xsum_large_round(&lacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
  }

  if (result_s != result_l)
  { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
  }

  if (N <= 2 && result_s != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
  }

  if (N <= 2 && result_l != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
  }

  xsum_small_init(&sacc); /* Get used counts half-way, before cancels to zero */
  xsum_small_addv(&sacc,a,N/2);
  used_small = xsum_small_chunks_used(&sacc);

  used_large = xsum_large_chunks_used(&lacc);

  printf("\n");
  printf("Small accumulator chunks used: %d\n", used_small);
  printf("Large accumulator chunks used: %d\n", used_large);

  printf("\nVECTOR DOT PRODUCT\n\n");

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_small_init(&sacc);
      xsum_small_add_dot(&sacc,a+k*N,a2+k*N,N);
      result_s = xsum_small_round(&sacc);
    }
  }
  END_CLOCK;
  printf("Small accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_s, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { xsum_large_init(&lacc);
      xsum_large_add_dot(&lacc,a+k*N,a2+k*N,N);
      result_l = xsum_large_round(&lacc);
    }
  }
  END_CLOCK;
  printf("Large accumulator:  %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_l, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_d = xsum_dot_double(a+k*N,a2+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double result:      %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_d, clock_dur, clock_dur*1e9/R/N/M);

  START_CLOCK;
  for (j = 0; j < R; j++)
  { for (k = 0; k < M; k++)
    { result_dno = xsum_dot_double_not_ordered(a+k*N,a2+k*N,N);
    }
  }
  END_CLOCK;
  printf("Double not ordered: %+.16le  time: %7.3lf s, %7.2lf ns/term\n",
         result_dno, clock_dur, clock_dur*1e9/R/N/M);

  if (result_s != (double) xsum_small_round(&sacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING SMALL ACCUMULATOR TWICE\n");
  }

  if (result_l != (double) xsum_large_round(&lacc))
  { printf ("RESULT DIFFERS AFTER ROUNDING LARGE ACCUMULATOR TWICE\n");
  }

  if (result_s != result_l)
  { printf("RESULTS DIFFER FOR SMALL AND LARGE ACCUMULATORS\n");
  }

  if (N <= 2 && result_s != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND SMALL ACCUMULATOR\n");
  }

  if (N <= 2 && result_l != result_d)
  { printf("RESULTS DIFFER FOR DOUBLE AND LARGE ACCUMULATOR\n");
  }

  xsum_small_init(&sacc); /* Get used counts half-way, before cancels to zero */
  xsum_small_addv(&sacc,a,N/2);
  used_small = xsum_small_chunks_used(&sacc);

  used_large = xsum_large_chunks_used(&lacc);

  printf("\n");
  printf("Small accumulator chunks used: %d\n", used_small);
  printf("Large accumulator chunks used: %d\n", used_large);

  printf("\n");

  return 0;
}


==> anc/xsum.c <==
/* FUNCTIONS FOR EXACT SUMMATION. */

/* Written by Radford M. Neal, 2015 */

#include <stdio.h>
#include <string.h>
#include "xsum.h"
#include "pbinary.h"


/* SET UP DEBUG FLAG.  It's a variable if debuging is enabled, and a
   constant if disabled (so that no code will be generated then). */

int xsum_debug = 0;

#ifndef DEBUG
# define xsum_debug 0
#endif


/* IMPLEMENTATION OPTIONS.  Can be set to either 0 or 1, whichever seems
   to be fastest. */

#define USE_MEMSET_SMALL 0  /* Use memset rather than a loop (for small mem)? */
#define USE_MEMSET_LARGE 1  /* Use memset rather than a loop (for large mem)? */
#define USE_USED_LARGE 1    /* Use the used flags in a large accumulator? */

#define OPT_CARRY 1         /* Use manually optimized carry propagation?      */

#define OPT_SMALL_SUM 1     /* Should manually optimized routines be used for */
#define OPT_SMALL_SQNORM 1  /*   operations using the small accumulator?      */
#define OPT_SMALL_DOT 1

#define OPT_LARGE_SUM 1     /* Should manually optimized routines be used for */
#define OPT_LARGE_SQNORM 1  /*   operations using the large accumulator?      */
#define OPT_LARGE_DOT 1

#define OPT_SIMPLE_SUM 1    /* Should manually optimized routines be used for */
#define OPT_SIMPLE_SQNORM 1 /*   operations done with simple FP arithmetic?   */
#define OPT_SIMPLE_DOT 1

#define INLINE_SMALL 1      /* Inline more of the small accumulator routines? */
#define INLINE_LARGE 1      /* Inline more of the large accumulator routines? */

/* Note: when not "inline", routines are made external to discourage inlining.
   Compiler options such as gcc's -fno-inline-functions may also help prevent
   undesired inlining. */


/* UNION OF FLOATING AND INTEGER TYPES. */

union fpunion { xsum_flt fltv; xsum_int intv; xsum_uint uintv; };


/* INITIALIZE A SMALL ACCUMULATOR TO ZERO. */

void xsum_small_init (xsum_small_accumulator *restrict sacc)
{ 
# if USE_MEMSET_SMALL
    memset (sacc, 0, sizeof *sacc);
# else
  { xsum_schunk *p;
    int n;
    p = sacc->chunk;
    n = XSUM_SCHUNKS;
    do { *p++ = 0; n -= 1; } while (n > 0);
    sacc->Inf = sacc->NaN = 0;
  } 
# endif
  sacc->adds_until_propagate = XSUM_SMALL_CARRY_TERMS;
}


/* PROPAGATE CARRIES TO NEXT CHUNK IN A SMALL ACCUMULATOR.  Needs to
   be called often enough that accumulated carries don't overflow out 
   the top, as indicated by sacc->adds_until_propagate.  Returns the 
   index of the uppermost non-zero chunk (0 if number is zero).  

   After carry propagation, the uppermost non-zero chunk will indicate
   the sign of the number, and will not be -1 (all 1s).  It will be in
   the range -2^XSUM_LOW_MANTISSA_BITS to 2^XSUM_LOW_MANTISSA_BITS - 1. 
   Lower chunks will be non-negative, and in the range from 0 up to 
   2^XSUM_LOW_MANTISSA_BITS - 1. */

int xsum_carry_propagate (xsum_small_accumulator *restrict sacc)
{
  xsum_schunk c, clow, chigh;
  int i, u, uix;

  if (xsum_debug) printf("Carry propagating in small accumulator\n");

  /* Set u to the index of the uppermost non-zero (for now) chunk, or 
     return with value 0 if there is none. */

# if OPT_CARRY
  { u = XSUM_SCHUNKS-1;
    switch (XSUM_SCHUNKS & 0x3) 
    { case 3: if (sacc->chunk[u] != 0) goto found;
              u -= 1;
      case 2: if (sacc->chunk[u] != 0) goto found;
              u -= 1;
      case 1: if (sacc->chunk[u] != 0) goto found;
              u -= 1;
      case 0: ;
    }
    do
    { if (sacc->chunk[u-3] | sacc->chunk[u-2] 
                           | sacc->chunk[u-1] 
                           | sacc->chunk[u]) goto found;
      u -= 4;
    } while (u >= 0);
  
    if (xsum_debug) printf ("number is zero (1)\n");
    uix = 0;
    goto done;
  
  found:
    while (sacc->chunk[u] == 0)
    { u -= 1;
    }
  }
# else
  { for (u = XSUM_SCHUNKS-1; sacc->chunk[u] == 0; u--)
    { if (u == 0) 
      { if (xsum_debug) printf ("number is zero (1)\n");
        uix = 0;
        goto done;
      }
    }
  }
# endif

  if (xsum_debug) printf("u: %d",u);

  /* Carry propagate, starting at the low-order chunks.  Note that the 
     loop limit of u may be increased inside the loop. */

  uix = -1;  /* indicates that a non-zero chunk has not been found yet */

  i = 0;

# if OPT_CARRY
  { 
    /* Quickly skip over unused low-order chunks.  Done here at the start
       on the theory that there are often many unused low-order chunks,
       justifying some overhead to begin, but later stretches of unused
       chunks may not be as large. */

    int e = u-3;
    while (i <= e)
    { if (sacc->chunk[i] | sacc->chunk[i+1]
                         | sacc->chunk[i+2]
                         | sacc->chunk[i+3]) break;
      i += 4;
    }
  }
# endif

  do
  { 
    /* Find the next non-zero chunk, or break out of loop if there is none. */

#   if OPT_CARRY
    { do
      { c = sacc->chunk[i]; 
        if (c != 0) goto nonzero;
        i += 1;
        if (i > u) break;
        c = sacc->chunk[i]; 
        if (c != 0) goto nonzero;
        i += 1;
      } while (i <= u);
    }
#   else
    { do
      { c = sacc->chunk[i]; 
        if (c != 0) goto nonzero;
        i += 1;
      } while (i <= u);
    }
#   endif

    break;

    /* Propagate possible carry from this chunk to next chunk up. */

  nonzero:
    chigh = c >> XSUM_LOW_MANTISSA_BITS;
    if (chigh == 0)
    { uix = i;
      i += 1;
      continue;  /* no need to change this chunk */
    }

    if (u == i)
    { if (chigh == -1)
      { uix = i;
        break;   /* don't propagate -1 into the region of all zeros above */
      }
      u = i+1;   /* we will change chunk[u+1], so we'll need to look at it */
    }

    clow = c & XSUM_LOW_MANTISSA_MASK;
    if (clow != 0)
    { uix = i;
    }

    /* We now change chunk[i] and add to chunk[i+1]. Note that i+1 should be
       in range (no bigger than XSUM_CHUNKS-1) because the number of chunks
       is big enough to hold any sum, and we do not store redundant chunks 
       with values 0 or -1 above previously non-zero chunks. */

    if (xsum_debug && i+1 >= XSUM_SCHUNKS) abort();
    sacc->chunk[i] = clow;
    sacc->chunk[i+1] += chigh;

    i += 1;

  } while (i <= u);

  if (xsum_debug) printf ("  uix: %d  new u: %d\n", uix,u);

  /* Check again for the number being zero, since carry propagation might
     have created zero from something that initially looked non-zero. */

  if (uix < 0)
  { if (xsum_debug) printf ("number is zero (2)\n");
    uix = 0;
    goto done;
  }

  /* While the uppermost chunk is negative, with value -1, combine it with
     the chunk below (if there is one) to produce the same number but with
     one fewer non-zero chunks. */

  while (sacc->chunk[uix] == -1 && uix > 0)
  { sacc->chunk[uix-1] += ((xsum_schunk) -1) << XSUM_LOW_MANTISSA_BITS;
    sacc->chunk[uix] = 0;
    uix -= 1;
  }

  /* We can now add one less than the total allowed terms before the
     next carry propagate. */

done:
  sacc->adds_until_propagate = XSUM_SMALL_CARRY_TERMS-1;

  /* Return index of uppermost non-zero chunk. */

  return uix;
}


/* DISPLAY A SMALL ACCUMULATOR. */

void xsum_small_display (xsum_small_accumulator *restrict sacc)
{
  int i, dots;
  printf("Small accumulator:%s%s\n", 
          sacc->Inf ? "  Inf" : "", 
          sacc->NaN ? "  NaN" : "");
  dots = 0;
  for (i = XSUM_SCHUNKS-1; i >= 0; i--)
  { if (sacc->chunk[i] == 0)
    { if (!dots) printf("            ...\n");
      dots = 1;
    }
    else
    { printf ("%5d %5d ", i, (int)
       ((i<<XSUM_LOW_EXP_BITS) - XSUM_EXP_BIAS - XSUM_MANTISSA_BITS));
      pbinary_int64 ((int64_t) sacc->chunk[i] >> 32, XSUM_SCHUNK_BITS-32);
      printf(" ");
      pbinary_int64 ((int64_t) sacc->chunk[i] & 0xffffffff, 32);
      printf ("\n");
      dots = 0;
    }
  }
  printf("\n");
}


/* RETURN NUMBER OF CHUNKS IN USE IN SMALL ACCUMULATOR. */

int xsum_small_chunks_used (xsum_small_accumulator *restrict sacc)
{
  int i, c;
  c = 0;
  for (i = 0; i < XSUM_SCHUNKS; i++)
  { if (sacc->chunk[i] != 0)
    { c += 1;
    }
  }
  return c;
}


/* ADD AN INF OR NAN TO A SMALL ACCUMULATOR.  This only changes the flags, 
   not the chunks in the accumulator, which retains the sum of the finite 
   terms (which is perhaps sometimes useful to access, though no function 
   to do so is defined at present).  A NaN with larger payload (seen as a 
   52-bit unsigned integer) takes precedence, with the sign of the NaN always
   being positive.  This ensures that the order of summing NaN values doesn't
   matter. */

void xsum_small_add_inf_nan (xsum_small_accumulator *restrict sacc, 
                             xsum_int ivalue)
{ 
  xsum_int mantissa;
  union fpunion u;
 
  mantissa = ivalue & XSUM_MANTISSA_MASK;  

  if (mantissa == 0) /* Inf */
  { if (sacc->Inf == 0)   
    { /* no previous Inf */
      sacc->Inf = ivalue;
    }
    else if (sacc->Inf != ivalue)
    { /* previous Inf was opposite sign */
      u.intv = ivalue;
      u.fltv = u.fltv - u.fltv;  /* result will be a NaN */
      sacc->Inf = u.intv;
    }
  }
  else /* NaN */
  { /* Choose the NaN with the bigger payload and clear its sign.  Using <=
       ensures that we will choose the first NaN over the previous zero. */
    if ((sacc->NaN & XSUM_MANTISSA_MASK) <= mantissa)
    { sacc->NaN = ivalue & ~XSUM_SIGN_MASK;
    }
  }
}


/* ADD ONE NUMBER TO A SMALL ACCUMULATOR ASSUMING NO CARRY PROPAGATION REQ'D. 
   This function is declared "inline" regardless of the setting of INLINE_SMALL
   and for good performance it must be inlined by the compiler (otherwise the 
   procedure call overhead will result in substantial inefficiency). */

static inline void xsum_add1_no_carry (xsum_small_accumulator *restrict sacc, 
                                       xsum_flt value)
{ 
  union fpunion u;
  xsum_int ivalue;
  xsum_int mantissa, low_mantissa, high_mantissa;
  xsum_expint exp, low_exp, high_exp;
  xsum_schunk chunk0, chunk1;
  xsum_schunk *chunk_ptr;

  if (xsum_debug)
  { printf ("ADD1 %+.17le\n     ", (double) value);
    pbinary_double ((double) value);
    printf("\n");
  }

  /* Extract exponent and mantissa. */

  u.fltv = value;
  ivalue = u.intv;

  mantissa = ivalue & XSUM_MANTISSA_MASK;
  exp = (ivalue >> XSUM_MANTISSA_BITS) & XSUM_EXP_MASK;

  /* Categorize number as normal, denormalized, or Inf/NaN according to 
     the value of the exponent field. */

  if (exp != 0 && exp != XSUM_EXP_MASK) /* normalized */
  { /* OR in implicit 1 bit at top of mantissa */
    mantissa |= (xsum_int)1 << XSUM_MANTISSA_BITS;
  }
  else if (exp == 0) /* zero or denormalized */
  { /* If it's a zero (positive or negative), we do nothing. */
    if (mantissa == 0) 
    { return;
    }
    /* Denormalized mantissa has no implicit 1, but exponent is 1 not 0. */
    exp = 1;
  }
  else /* Inf or NaN */
  { /* Just update flags in accumulator structure. */
    xsum_small_add_inf_nan (sacc, ivalue);
    return;
  }

  /* Separate high part of exponent, used as index of chunk, and low
     part of exponent, giving position within chunk. */

  low_exp = exp & XSUM_LOW_EXP_MASK;
  high_exp = exp >> XSUM_LOW_EXP_BITS;

  if (xsum_debug)
  { printf("  high exp: ");
    pbinary_int64 (high_exp, XSUM_HIGH_EXP_BITS);
    printf("  low exp: ");
    pbinary_int64 (low_exp, XSUM_LOW_EXP_BITS);
    printf("\n");
  }

  chunk_ptr = sacc->chunk + high_exp;
  chunk0 = chunk_ptr[0];
  chunk1 = chunk_ptr[1];

  /* Separate mantissa into two parts, after shifting, and add to (or 
     subtract from) this chunk and the next higher chunk (which always 
     exists since there are three extra ones at the top). */

  low_mantissa = (mantissa << low_exp) & XSUM_LOW_MANTISSA_MASK;
  high_mantissa = mantissa >> (XSUM_LOW_MANTISSA_BITS - low_exp);

  /* Add or subtract to or from the two affected chunks. */

  if (ivalue < 0)
  { 
    chunk_ptr[0] = chunk0 - low_mantissa;
    chunk_ptr[1] = chunk1 - high_mantissa;

    if (xsum_debug)
    { printf (" -high man: ");
      pbinary_int64 (-high_mantissa, XSUM_MANTISSA_BITS);
      printf ("\n  -low man: ");
      pbinary_int64 (-low_mantissa, XSUM_LOW_MANTISSA_BITS);
      printf("\n");
    }
  }
  else
  { 
    chunk_ptr[0] = chunk0 + low_mantissa;
    chunk_ptr[1] = chunk1 + high_mantissa;

    if (xsum_debug)
    { printf ("  high man: ");
      pbinary_int64 (high_mantissa, XSUM_MANTISSA_BITS);
      printf ("\n   low man: ");
      pbinary_int64 (low_mantissa, XSUM_LOW_MANTISSA_BITS);
      printf("\n");
    }
  }
}


/* ADD ONE DOUBLE TO A SMALL ACCUMULATOR.  This is equivalent to, but 
   somewhat faster than, calling xsum_small_addv with a vector of one
   value (which in fact will call this function). */

void xsum_small_add1 (xsum_small_accumulator *restrict sacc, xsum_flt value)
{ 
  if (sacc->adds_until_propagate == 0)
  { (void) xsum_carry_propagate(sacc);
  }

  xsum_add1_no_carry (sacc, value);

  sacc->adds_until_propagate -= 1;
}


/* ADD A VECTOR TO A SMALL ACCUMULATOR, ASSUMING NO CARRY PROPAGATION NEEDED.
   Adds n-1 numbers from vec, which must have at least n elements; n must
   be at least 1.  This odd specificiation is designed so that in the OPT
   version we can pre-fetch the next value to allow some time for memory 
   response before the value is used. */

#if INLINE_SMALL
static inline
#endif
void xsum_addv_no_carry (xsum_small_accumulator *restrict sacc, 
                         const xsum_flt *restrict vec, 
                         xsum_length n)
{ 
# if OPT_SMALL_SUM
  { xsum_flt f;
    for (;;)
    { f = *vec;
      vec += 1; 
      n -= 1;
      if (n == 0) break;
      xsum_add1_no_carry (sacc, f);
    }
  }
# else
  { xsum_length i;
    n -= 1;
    for (i = 0; i < n; i++)
    { xsum_add1_no_carry (sacc, vec[i]);
    }
  }
# endif
}


/* ADD A VECTOR OF FLOATING-POINT NUMBERS TO A SMALL ACCUMULATOR.  Mixes
   calls of xsum_carry_propagate with calls of xsum_addv_no_carry to add 
   parts that are small enough that no carry will result.  Note that
   xsum_addv_no_carry may pre-fetch one beyond the last value it sums, 
   so to be safe, adding the last value has to be done separately at
   the end. */

void xsum_small_addv (xsum_small_accumulator *restrict sacc, 
                      const xsum_flt *restrict vec, 
                      xsum_length n)
{ xsum_length m;

  if (n == 0) return;

  while (n > 1)
  { if (sacc->adds_until_propagate == 0)
    { (void) xsum_carry_propagate(sacc);
    }
    m = n-1 <= sacc->adds_until_propagate ? n-1 : sacc->adds_until_propagate;
    xsum_addv_no_carry (sacc, vec, m+1);
    sacc->adds_until_propagate -= m;
    vec += m; 
    n -= m;
  }

  xsum_small_add1 (sacc, *vec);
}


/* ADD SQUARED NORM OF VECTOR TO SMALL ACCUMULATOR, ASSUME NO CARRY NEEDED.
   Adds n-1 squares of numbers from vec, which must have at least n elements; 
   n must be at least 1.  This odd specificiation is designed so that in the 
   OPT version we can pre-fetch the next value to allow some time for memory 
   response before the value is used. */

#if INLINE_SMALL
static inline
#endif
void xsum_add_sqnorm_no_carry (xsum_small_accumulator *restrict sacc, 
                             const xsum_flt *restrict vec, 
                             xsum_length n)
{ 
# if OPT_SMALL_SQNORM
  { xsum_flt f, g;
    f = *vec;
    for (;;)
    { vec += 1; 
      n -= 1;
      if (n == 0) break;
      g = f*f;
      f = *vec;
      xsum_add1_no_carry (sacc, g);
    }
  }
# else
  { xsum_flt f;
    xsum_length i;
    n -= 1;
    for (i = 0; i < n; i++)
    { f = vec[i];
      xsum_add1_no_carry (sacc, f*f);
    }
  }
# endif
}


/* ADD SQUARED NORM OF VECTOR OF FLOATING-POINT NUMBERS TO SMALL ACCUMULATOR.
   Mixes calls of xsum_carry_propagate with calls of xsum_add_sqnorm_no_carry 
   to add parts that are small enough that no carry will result.  Note that
   xsum_add_sqnorm_no_carry may pre-fetch one beyond the last value it sums, 
   so to be safe, adding the last value has to be done separately at
   the end. */

void xsum_small_add_sqnorm (xsum_small_accumulator *restrict sacc, 
                            const xsum_flt *restrict vec, 
                            xsum_length n)
{ xsum_length m;

  if (n == 0) return;

  while (n > 1)
  { if (sacc->adds_until_propagate == 0)
    { (void) xsum_carry_propagate(sacc);
    }
    m = n-1 <= sacc->adds_until_propagate ? n-1 : sacc->adds_until_propagate;
    xsum_add_sqnorm_no_carry (sacc, vec, m+1);
    sacc->adds_until_propagate -= m;
    vec += m; 
    n -= m;
  }

  xsum_small_add1 (sacc, *vec * *vec);
}


/* ADD DOT PRODUCT OF VECTORS TO SMALL ACCUMULATOR, ASSUME NO CARRY NEEDED.
   Adds n-1 products of numbers from vec1 and vec2, which must have at least
   n elements; n must be at least 1.  This odd specificiation is designed so 
   that in the OPT version we can pre-fetch the next values to allow some time
   for memory response before the value is used. */

#if INLINE_SMALL
static inline
#endif
void xsum_add_dot_no_carry (xsum_small_accumulator *restrict sacc, 
                            const xsum_flt *vec1, const xsum_flt *vec2, 
                            xsum_length n)
{ 
# if OPT_SMALL_DOT
  { xsum_flt f1, f2, g;
    f1 = *vec1;
    f2 = *vec2;
    for (;;)
    { vec1 += 1; 
      vec2 += 1; 
      n -= 1;
      if (n == 0) break;
      g = f1*f2;
      f1 = *vec1;
      f2 = *vec2;
      xsum_add1_no_carry (sacc, g);
    }
  }
# else
  { xsum_length i;
    n -= 1;
    for (i = 0; i < n; i++)
    { xsum_add1_no_carry (sacc, vec1[i] * vec2[i]);
    }
  }
# endif
}


/* ADD DOT PRODUCT OF VECTORS FLOATING-POINT NUMBERS TO SMALL ACCUMULATOR.
   Mixes calls of xsum_carry_propagate with calls of xsum_add_dot_no_carry 
   to add parts that are small enough that no carry will result.  Note that
   xsum_add_dot_no_carry may pre-fetch one beyond the last value it sums, 
   so to be safe, adding the last value has to be done separately at
   the end. */

void xsum_small_add_dot (xsum_small_accumulator *restrict sacc, 
                         const xsum_flt *vec1, const xsum_flt *vec2, 
                         xsum_length n)
{ xsum_length m;

  if (n == 0) return;

  while (n > 1)
  { if (sacc->adds_until_propagate == 0)
    { (void) xsum_carry_propagate(sacc);
    }
    m = n-1 <= sacc->adds_until_propagate ? n-1 : sacc->adds_until_propagate;
    xsum_add_dot_no_carry (sacc, vec1, vec2, m+1);
    sacc->adds_until_propagate -= m;
    vec1 += m; 
    vec2 += m; 
    n -= m;
  }

  xsum_small_add1 (sacc, *vec1 * *vec2);
}


/* RETURN THE RESULT OF ROUNDING A SMALL ACCUMULATOR.  The rounding mode 
   is to nearest, with ties to even.  The small accumulator may be modified 
   by this operation (by carry propagation being done), but the value it
   represents should not change. */

xsum_flt xsum_small_round (xsum_small_accumulator *restrict sacc)
{ 
  xsum_int ivalue;
  xsum_schunk lower;
  union fpunion u;
  int i, j, e, more;

  if (xsum_debug) printf("Rounding small accumulator\n");

  /* See if we have a NaN from one of the numbers being a NaN, in which
     case we return the NaN with largest payload. */

  if (sacc->NaN != 0)
  { u.intv = sacc->NaN;
    return u.fltv;
  }

  /* Otherwise, if any number was infinite, we return +Inf, -Inf, or a Nan 
     (if both +Inf and -Inf occurred).  Note that we do NOT return NaN if
     we have both an infinite number and a sum of other numbers that 
     overflows with opposite sign, since there is no real ambiguity in 
     such a case. */

  if (sacc->Inf != 0)
  { u.intv = sacc->Inf;
    return u.fltv;
  }

  /* If none of the numbers summed were infinite or NaN, we proceed to
     propagate carries, as a preliminary to finding the magnitude of
     the sum.  This also ensures that the sign of the result can be
     determined from the uppermost non-zero chunk.  

     We also find the index, i, of this uppermost non-zero chunk, as 
     the value returned by xsum_carry_propagate, and set ivalue to 
     sacc->chunk[i].  Note that ivalue will not be 0 or -1, unless 
     i is 0 (the lowest chunk), in which case it will be handled by
     the code for denormalized numbers. */

  i = xsum_carry_propagate(sacc);

  if (xsum_debug) xsum_small_display(sacc);

  ivalue = sacc->chunk[i];

  /* Handle a possible denormalized number, including zero. */

  if (i <= 1)
  { 
    /* Check for zero value, in which case we can return immediately. */

    if (ivalue == 0)
    { return 0.0;
    }

    /* Check if it is actually a denormalized number.  It always is if only
       the lowest chunk is non-zero.  If the lowest non-zero low chunk is 
       the next-to-lowest, we check the magnitude of the absolute value.  
       Note that the real exponent is 1 (not 0), so we need to shift right
       by 1 here, which also means there will be no overflow from the left 
       shift below (but must view absolute value as unsigned). */

    if (i == 0)
    { u.intv = ivalue > 0 ? ivalue : -ivalue;
      u.intv >>= 1;
      if (ivalue < 0) 
      { u.intv |= XSUM_SIGN_MASK;
      }
      return u.fltv;
    }
    else
    { u.intv = (ivalue << (XSUM_LOW_MANTISSA_BITS-1)) + (sacc->chunk[0] >> 1);
      if (u.intv < 0) u.intv = -u.intv;
      if (u.uintv < (xsum_uint)1 << XSUM_MANTISSA_BITS)
      { if (ivalue < 0) 
        { u.intv |= XSUM_SIGN_MASK;
        }
        return u.fltv;
      }
      /* otherwise, it's not actually denormalized, so fall through to below */
    }
  }

  /* Find the location of the uppermost 1 bit in the absolute value of the
     upper chunk by converting it (as a signed integer) to a floating point 
     value, and looking at the exponent.  Then set 'more' to the number of
     bits from the lower chunk (and maybe the next lower) that are needed 
     to fill out the mantissa of the result, plus an extra bit to help decide 
     on rounding.  For negative numbers, it may turn out later that we need 
     another bit because negating a negative value may carry out of the top 
     here, but not once more bits are shifted into the bottom later on. */

  u.fltv = (xsum_flt) ivalue;
  e = (u.intv >> XSUM_MANTISSA_BITS) & XSUM_EXP_MASK;
  more = 1 + XSUM_MANTISSA_BITS + XSUM_EXP_BIAS - e;

  if (xsum_debug)
  { printf("e: %d, more: %d, ivalue: %016llx\n",e,more,(long long)ivalue);
  }

  /* Change 'ivalue' to put in 'more' bits from lower chunks into the bottom.
     Also set 'j' to the index of the lowest chunk from which these bits came,
     and 'lower' to the remaining bits of that chunk not now in 'ivalue'.
     We make sure that 'lower' initially has at least one bit in it, which
     we can later move into 'ivalue' if it turns out that one more bit is 
     needed. */

  ivalue <<= more; 
  if (xsum_debug) 
  { printf("after ivalue <<= more, ivalue: %016llx\n",(long long)ivalue);
  }
  j = i-1;
  lower = sacc->chunk[j];  /* must exist, since denormalized if i==0 */
  if (more >= XSUM_LOW_MANTISSA_BITS)
  { more -= XSUM_LOW_MANTISSA_BITS;
    ivalue += lower << more;
    if (xsum_debug) 
    { printf("after ivalue += lower << more, ivalue: %016llx\n",(long long)ivalue);
    }
    j -= 1;
    lower = j < 0 ? 0 : sacc->chunk[j];
  }
  ivalue += lower >> (XSUM_LOW_MANTISSA_BITS - more);
  lower &= ((xsum_schunk)1 << (XSUM_LOW_MANTISSA_BITS - more)) - 1;

  if (xsum_debug)
  { printf("j: %d, new e: %d, new |ivalue|: %016llx, lower: %016llx\n",
            j, e, (long long) (ivalue < 0 ? -ivalue : ivalue), (long long)lower);
    
  }

  /* Check for a negative 'ivalue' that when negated doesn't contain a full
     mantissa's worth of bits, plus one to help rounding.  If so, move one
     more bit into 'ivalue' from 'lower' (and remove it from 'lower'). 
     Note that more than one additional bit will not be required because
     xsum_carry_propagate ensures the uppermost non-zero chunk is not -1. */

  if (ivalue < 0 && ((-ivalue) & ((xsum_int)1 << (XSUM_MANTISSA_BITS+1))) == 0)
  { int pos = (xsum_schunk)1 << (XSUM_LOW_MANTISSA_BITS - 1 - more);
    ivalue <<= 1;
    if (lower & pos)
    { ivalue |= 1;
      lower &= ~pos;
    }
    e -= 1;
  }

  if (xsum_debug)
  { printf("j: %d, new e: %d, new |ivalue|: %016llx, lower: %016llx\n",
            j, e, (long long) (ivalue < 0 ? -ivalue : ivalue), (long long)lower);
    
  }

  /* Set u.intv to have just the correct sign bit (rest zeros), and 'ivalue'
     to now have the absolute value of the mantissa. */

  if (ivalue >= 0)
  { u.intv = 0;
  }
  else
  { ivalue = -ivalue;
    u.intv = XSUM_SIGN_MASK;
  }

  if (xsum_debug && (ivalue >> (XSUM_MANTISSA_BITS+1)) != 1) abort();

  /* Round to nearest, with ties to even. At this point, 'ivalue' has the
     absolute value of the number to be rounded, including an extra bit at 
     the bottom.  Bits below that are in 'lower' and in the chunks
     indexed by 'j' and below.  Note that the bits in 'lower' and the chunks 
     below add to the magnitude of the remainder if the number is positive, 
     but subtract from this magnitude if the number is negative. 

     This code goes to done_rounding if it finds that just discarding lower
     order bits is correct, and to round_away_from_zero if instead the 
     magnitude should be increased by one in the lowest bit. */

  if ((ivalue & 1) == 0)  /* extra bit is 0 */
  { if (xsum_debug) 
    { printf("round toward zero, since remainder magnitude is < 1/2\n");
    }
    goto done_rounding;
  }

  if (u.intv == 0)  /* number is positive */
  { if ((ivalue & 2) != 0)  /* low bit 1 (odd) */
    { if (xsum_debug) 
      { printf("round away from zero, since magnitude >= 1/2, goes to even\n");
      }
      goto round_away_from_zero;
    }
    if (lower != 0)
    { if (xsum_debug) 
      { printf("round away from zero, since magnitude > 1/2 (from 'lower')\n");
      }
      goto round_away_from_zero;
    }
  }
  else  /* number is negative */
  { if ((ivalue & 2) == 0)  /* low bit 0 (even) */
    { if (xsum_debug) 
      { printf("round toward zero, since magnitude <= 1/2, goes to even\n");
      }
      goto done_rounding;
    }
    if (lower != 0)
    { if (xsum_debug) 
      { printf("round toward zero, since magnitude < 1/2 (from 'lower')\n");
      }
      goto done_rounding;
    }
  }

  /* If we get here, 'lower' is zero.  We need to look at chunks lower down 
     to see if any are non-zero. */

  while (j > 0)
  { j -= 1;
    if (sacc->chunk[j] != 0)
    { lower = 1;
      break;
    }
  }

  if (u.intv == 0)  /* number is positive, low bit 0 (even) */
  { if (lower != 0)
    { if (xsum_debug) 
      { printf("round away from zero, since magnitude > 1/2 (low chunks)\n");
      }
      goto round_away_from_zero;
    }
    else
    { if (xsum_debug) 
      { printf("round toward zero, magnitude == 1/2 (low chunks)\n");
      }
      goto done_rounding;
    }
  }
  else  /* number is negative, low bit 1 (odd) */
  { if (lower != 0)
    { if (xsum_debug) 
      { printf("round toward zero, since magnitude < 1/2 (low chunks)\n");
      }
      goto done_rounding;
    }
    else
    { if (xsum_debug) 
      { printf("round away from zero, magnitude == 1/2 (low chunks)\n");
      }
      goto round_away_from_zero;
    }
  }

round_away_from_zero:

  /* Round away from zero, then check for carry having propagated out the 
     top, and shift if so. */

  ivalue += 2;
  if (ivalue & ((xsum_int)1 << (XSUM_MANTISSA_BITS+2)))
  { ivalue >>= 1;
    e += 1;
  }

done_rounding: ;

  /* Get rid of the bottom bit that was used to decide on rounding. */

  ivalue >>= 1;

  /* Adjust to the true exponent, accounting for where this chunk is. */

  e += (i<<XSUM_LOW_EXP_BITS) - XSUM_EXP_BIAS - XSUM_MANTISSA_BITS;

  /* If exponent has overflowed, change to plus or minus Inf and return. */

  if (e >= XSUM_EXP_MASK) 
  { u.intv |= (xsum_int) XSUM_EXP_MASK << XSUM_MANTISSA_BITS;
    if (xsum_debug)
    { printf ("Final rounded result: %.17le (overflowed)\n  ", u.fltv);
      pbinary_double(u.fltv);
      printf("\n");
    }
    return u.fltv;
  }

  /* Put exponent and mantissa into u.intv, which already has the sign,
     then return u.fltv. */

  u.intv += (xsum_int)e << XSUM_MANTISSA_BITS; 
  u.intv += ivalue & XSUM_MANTISSA_MASK;  /* mask out the implicit 1 bit */

  if (xsum_debug)
  { if ((ivalue >> XSUM_MANTISSA_BITS) != 1) abort();
    printf ("Final rounded result: %.17le\n  ", u.fltv);
    pbinary_double(u.fltv);
    printf("\n");
  }

  return u.fltv;
}


/* INITIALIZE A LARGE ACCUMULATOR TO ZERO. */

void xsum_large_init (xsum_large_accumulator *restrict lacc)
{ 
# if USE_MEMSET_LARGE
  {
    /* Since in two's complement representation, -1 consists of all 1 bits,
       we can initialize 16-bit values to -1 by initializing their component
       bytes to 0xff. */

    memset (lacc->count, 0xff, XSUM_LCHUNKS * sizeof *lacc->count);
  }
# else
  { xsum_lcount *p;
    int n;
    p = lacc->count;
    n = XSUM_LCHUNKS;
    do { *p++ = -1; n -= 1; } while (n > 0);
  }
# endif

# if USE_USED_LARGE
#   if USE_MEMSET_SMALL
      memset(lacc->chunks_used, 0, XSUM_LCHUNKS/64 * sizeof *lacc->chunks_used);
#   else
    { xsum_lchunk *p;
      int n;
      p = lacc->chunks_used;
      n = XSUM_LCHUNKS/64;
      do { *p++ = 0; n -= 1; } while (n > 0);
    }
#   endif
    lacc->used_used = 0;
# endif

  xsum_small_init (&lacc->sacc);
}


/* ADD CHUNK FROM A LARGE ACCUMULATOR TO THE SMALL ACCUMULATOR WITHIN IT. 
   The large accumulator chunk to add is indexed by ix.  This chunk will
   be cleared to zero and its count reset after it has been added to the
   small accumulator (except no add is done for a new chunk being initialized).
   This procedure should not be called for the special chunks correspnding to
   Inf or NaN, whose counts should always remain at -1. */

#if INLINE_LARGE
static inline 
#endif
void xsum_add_lchunk_to_small (xsum_large_accumulator *restrict lacc,
                               xsum_expint ix)
{
  xsum_expint exp, low_exp, high_exp;
  xsum_uint low_chunk, mid_chunk, high_chunk;
  xsum_lchunk chunk;
  
  const xsum_expint count = lacc->count[ix];

  /* Add to the small accumulator only if the count is not -1, which
     indicates a chunk that contains nothing yet. */

  if (count >= 0)
  {
    /* Propagate carries in the small accumulator if necessary. */

    if (lacc->sacc.adds_until_propagate == 0)
    { (void) xsum_carry_propagate(&lacc->sacc);
    }

    /* Get the chunk we will add.  Note that this chunk is the integer sum
       of entire 64-bit floating-point representations, with sign, exponent, 
       and mantissa, but we want only the sum of the mantissas. */

    chunk = lacc->chunk[ix];

    if (xsum_debug)
    { printf("Adding chunk %d to small accumulator (count %d, chunk %016llx)\n",
              (int) ix, (int) count, (long long) chunk);
    }

    /* If we added the maximum number of values to 'chunk', the sum of
       the sign and exponent parts (all the same, equal to the index) will 
       have overflowed out the top, leaving only the sum of the mantissas.
       If the count of how many more terms we could have summed is greater
       than zero, we therefore add this count times the index (shifted to
       the position of the sign and exponent) to get the unwanted bits to 
       overflow out the top. */

    if (count > 0)
    { chunk += (xsum_lchunk)(count*ix) << XSUM_MANTISSA_BITS;
    }

    /* Find the exponent for this chunk from the low bits of the index, 
       and split it into low and high parts, for accessing the small 
       accumulator.  Noting that for denormalized numbers where the
       exponent part is zero, the actual exponent is 1 (before subtracting
       the bias), not zero. */

    exp = ix & XSUM_EXP_MASK;
    if (exp == 0)
    { low_exp = 1;
      high_exp = 0;
    }
    else
    { low_exp = exp & XSUM_LOW_EXP_MASK;
      high_exp = exp >> XSUM_LOW_EXP_BITS;
    }

    /* Split the mantissa into three parts, for three consecutive chunks in
       the small accumulator.  Except for denormalized numbers, add in the sum
       of all the implicit 1 bits that are above the actual mantissa bits. */

    low_chunk = (chunk << low_exp) & XSUM_LOW_MANTISSA_MASK;
    mid_chunk = chunk >> (XSUM_LOW_MANTISSA_BITS - low_exp);
    if (exp != 0) /* normalized */
    { mid_chunk += (xsum_lchunk)((1 << XSUM_LCOUNT_BITS) - count)
         << (XSUM_MANTISSA_BITS - XSUM_LOW_MANTISSA_BITS + low_exp);
    }
    high_chunk = mid_chunk >> XSUM_LOW_MANTISSA_BITS;
    mid_chunk &= XSUM_LOW_MANTISSA_MASK;

    if (xsum_debug)
    { printf("chunk div: low "); pbinary_int64(low_chunk,64); printf("\n");
      printf("           mid "); pbinary_int64(mid_chunk,64); printf("\n");
      printf("          high "); pbinary_int64(high_chunk,64); printf("\n");
    }

    /* Add or subtract the three parts of the mantissa from three small
       accumulator chunks, according to the sign that is part of the index. */

    if (xsum_debug)
    { printf("Small chunks %d, %d, %d before add or subtract:\n",
              (int)high_exp, (int)high_exp+1, (int)high_exp+2);
      pbinary_int64 (lacc->sacc.chunk[high_exp], 64); printf("\n");
      pbinary_int64 (lacc->sacc.chunk[high_exp+1], 64); printf("\n");
      pbinary_int64 (lacc->sacc.chunk[high_exp+2], 64); printf("\n");
    }

    if (ix & (1 << XSUM_EXP_BITS))
    { lacc->sacc.chunk[high_exp] -= low_chunk;
      lacc->sacc.chunk[high_exp+1] -= mid_chunk;
      lacc->sacc.chunk[high_exp+2] -= high_chunk;
    }
    else
    { lacc->sacc.chunk[high_exp] += low_chunk;
      lacc->sacc.chunk[high_exp+1] += mid_chunk;
      lacc->sacc.chunk[high_exp+2] += high_chunk;
    }

    if (xsum_debug)
    { printf("Small chunks %d, %d, %d after add or subtract:\n",
              (int)high_exp, (int)high_exp+1, (int)high_exp+2);
      pbinary_int64 (lacc->sacc.chunk[high_exp], 64); printf("\n");
      pbinary_int64 (lacc->sacc.chunk[high_exp+1], 64); printf("\n");
      pbinary_int64 (lacc->sacc.chunk[high_exp+2], 64); printf("\n");
    }

    /* The above additions/subtractions reduce by one the number we can
       do before we need to do carry propagation again. */
  
    lacc->sacc.adds_until_propagate -= 1;
  }

  /* We now clear the chunk to zero, and set the count to the number
     of adds we can do before the mantissa would overflow.  We also
     set the bit in chunks_used to indicate that this chunk is in use
     (if that is enabled). */

  lacc->chunk[ix] = 0;
  lacc->count[ix] = 1 << XSUM_LCOUNT_BITS;

# if USE_USED_LARGE
    lacc->chunks_used[ix>>6] |= (xsum_used)1 << (ix & 0x3f);
    lacc->used_used |= (xsum_used)1 << (ix>>6);
# endif
}


/* ADD A CHUNK TO THE LARGE ACCUMULATOR OR PROCESS NAN OR INF.  This routine
   is called when the count for a chunk is negative after decrementing, which 
   indicates either inf/nan, or that the chunk has not been initialized, or
   that the chunk needs to be transferred to the small accumulator. */

#if INLINE_LARGE
static inline 
#endif
void xsum_large_add_value_inf_nan (xsum_large_accumulator *restrict lacc,
                                   xsum_expint ix, xsum_lchunk uintv)
{
  if ((ix & XSUM_EXP_MASK) == XSUM_EXP_MASK)
  { xsum_small_add_inf_nan (&lacc->sacc, uintv);
  }
  else
  { xsum_add_lchunk_to_small (lacc, ix);
    lacc->count[ix] -= 1;
    lacc->chunk[ix] += uintv;
  }
}


/* ADD A VECTOR OF FLOATING-POINT NUMBERS TO A LARGE ACCUMULATOR. */

void xsum_large_addv (xsum_large_accumulator *restrict lacc,
                      const xsum_flt *restrict vec, 
                      xsum_length n)
{
  if (xsum_debug) printf("LARGE ADDV OF %ld VALUES\n",(long)n);

  if (n == 0) return;

# if OPT_LARGE_SUM
  { 
    /* Version that's been manually optimized:  Loop unrolled, pre-fetch
       attempted, branches eliminated, ... */

    union fpunion u1, u2;
    int count1, count2;
    xsum_expint ix1, ix2;
    const xsum_flt *v;
    xsum_length m;
    xsum_flt f;

    v = vec;
    f = *v;

    /* Unrolled loop processing two values each time around.  The loop is
       done as two nested loops, arranged so that the inner one will have
       no branches except for the one looping back.  This is achieved by
       a trick for combining three tests for negativity into one.  The
       last one or two values are not done here, so that the pre-fetching
       will not go past the end of the array (which would probably be OK,
       but is technically not allowed). */

    m = n-3; /* leave out last one or two, terminate when negative, for trick */
    while (m >= 0)
    { 
      /* Loop processing two values at a time until we're done, or until 
         one (or both) of the values result in a chunk needing to be processed. 
         Updates are done here for both of these chunks, even though it is not
         yet known whether these updates ought to have been done.  We hope
         this allows for better memory pre-fetch and instruction scheduling. */

      do
      { v += 1;
        u2.fltv = *v;
        u1.fltv = f;

        ix1 = u1.uintv >> XSUM_MANTISSA_BITS;
        count1 = lacc->count[ix1] - 1;
        lacc->count[ix1] = count1;
        lacc->chunk[ix1] += u1.uintv;

        v += 1;
        f = *v;

        ix2 = u2.uintv >> XSUM_MANTISSA_BITS;
        count2 = lacc->count[ix2] - 1;
        lacc->count[ix2] = count2;
        lacc->chunk[ix2] += u2.uintv;

        m -= 2;

      } while (((xsum_length)count1 | (xsum_length)count2 | m) >= 0);
           /* ... equivalent to while (count1 >= 0 && count2 >= 0 && m >= 0) */

      /* See if we were actually supposed to update these chunks.  If not,
         back out the changes and then process the chunks as they ought to
         have been processed. */

      if (count1 < 0 || count2 < 0)
      { lacc->count[ix2] = count2 + 1;
        lacc->chunk[ix2] -= u2.uintv;
        if (count1 < 0)
        { lacc->count[ix1] = count1 + 1;
          lacc->chunk[ix1] -= u1.uintv;
          xsum_large_add_value_inf_nan (lacc, ix1, u1.uintv);
          count2 = lacc->count[ix2] - 1;
        }
        if (count2 < 0)
        { xsum_large_add_value_inf_nan (lacc, ix2, u2.uintv);
        }
        else
        { lacc->count[ix2] = count2;
          lacc->chunk[ix2] += u2.uintv;
        }
      }

    }

    /* Process the last one or two values, without pre-fetching. */

    m += 3;
    for (;;)
    { u1.fltv = f;
      ix1 = u1.uintv >> XSUM_MANTISSA_BITS;
      count1 = lacc->count[ix1] - 1;
      if (count1 < 0)
      { xsum_large_add_value_inf_nan (lacc, ix1, u1.uintv);
      }
      else
      { lacc->count[ix1] = count1;
        lacc->chunk[ix1] += u1.uintv;
      }
      m -= 1;
      if (m == 0) break;
      v += 1;
      f = *v;
    }
  }
# else
  { 
    /* Version not manually optimized - maybe the compiler can do better. */

    union fpunion u;
    xsum_lcount count;
    xsum_expint ix;

    do
    { 
      /* Fetch the next number, and convert to integer form in u.uintv. */

      u.fltv = *vec;
      vec += 1;

      /* Isolate the upper sign+exponent bits that index the chunk. */

      ix = u.uintv >> XSUM_MANTISSA_BITS;

      /* Find the count for this chunk, and subtract one. */

      count = lacc->count[ix] - 1;

      if (count < 0)
      { 
        /* If the decremented count is negative, it's either a special 
           Inf/NaN chunk (in which case count will stay at -1), or one that 
           needs to be transferred to the small accumulator, or one that
           has never been used before and needs to be initialized. */

        xsum_large_add_value_inf_nan (lacc, ix, u.uintv);
      }
      else
      { 
        /* Store the decremented count of additions allowed before transfer,
           and add this value to the chunk. */

        lacc->count[ix] = count;
        lacc->chunk[ix] += u.uintv;
      }

      n -= 1;

    } while (n > 0);
  }
# endif
}


/* ADD SQUARED NORM OF VECTOR OF FLOATING-POINT NUMBERS TO LARGE ACCUMULATOR. */

void xsum_large_add_sqnorm (xsum_large_accumulator *restrict lacc,
                            const xsum_flt *restrict vec, 
                            xsum_length n)
{ 
  if (xsum_debug) printf("LARGE ADD_SQNORM OF %ld VALUES\n",(long)n);

  if (n == 0) return;

# if OPT_LARGE_SQNORM
  { 
    union fpunion u1, u2;
    int count1, count2;
    xsum_expint ix1, ix2;
    const xsum_flt *v;
    xsum_flt f;
    xsum_length m;

    v = vec;
    f = *v;

    /* Unrolled loop processing two squares each time around.  The loop is
       done as two nested loops, arranged so that the inner one will have
       no branches except for the one looping back.  This is achieved by
       a trick for combining three tests for negativity into one.  The
       last one or two squares are not done here, so that the pre-fetching
       will not go past the end of the array (which would probably be OK,
       but is technically not allowed). */

    m = n-3; /* leave out last one or two, terminate when negative, for trick */
    while (m >= 0)
    { 
      /* Loop processing two squares at a time until we're done, or until 
         one (or both) of them result in a chunk needing to be processed. 
         Updates are done here for both of these chunks, even though it is not
         yet known whether these updates ought to have been done.  We hope
         this allows for better memory pre-fetch and instruction scheduling. */

      do
      { u1.fltv = f * f;
        v += 1;
        f = *v;
        u2.fltv = f * f;

        ix1 = u1.uintv >> XSUM_MANTISSA_BITS;
        count1 = lacc->count[ix1] - 1;
        lacc->count[ix1] = count1;
        lacc->chunk[ix1] += u1.uintv;

        v += 1;
        f = *v;

        ix2 = u2.uintv >> XSUM_MANTISSA_BITS;
        count2 = lacc->count[ix2] - 1;
        lacc->count[ix2] = count2;
        lacc->chunk[ix2] += u2.uintv;

        m -= 2;

      } while (((xsum_length)count1 | (xsum_length)count2 | m) >= 0);
           /* ... equivalent to while (count1 >= 0 && count2 >= 0 && m >= 0) */

      /* See if we were actually supposed to update these chunks.  If not,
         back out the changes and then process the chunks as they ought to
         have been processed. */

      if (count1 < 0 || count2 < 0)
      { lacc->count[ix2] = count2 + 1;
        lacc->chunk[ix2] -= u2.uintv;
        if (count1 < 0)
        { lacc->count[ix1] = count1 + 1;
          lacc->chunk[ix1] -= u1.uintv;
          xsum_large_add_value_inf_nan (lacc, ix1, u1.uintv);
          count2 = lacc->count[ix2] - 1;
        }
        if (count2 < 0)
        { xsum_large_add_value_inf_nan (lacc, ix2, u2.uintv);
        }
        else
        { lacc->count[ix2] = count2;
          lacc->chunk[ix2] += u2.uintv;
        }
      }

    }

    /* Process the last one or two squares, without pre-fetching. */

    m += 3;
    for (;;)
    { u1.fltv = f * f;
      ix1 = u1.uintv >> XSUM_MANTISSA_BITS;
      count1 = lacc->count[ix1] - 1;
      if (count1 < 0)
      { xsum_large_add_value_inf_nan (lacc, ix1, u1.uintv);
      }
      else
      { lacc->count[ix1] = count1;
        lacc->chunk[ix1] += u1.uintv;
      }
      m -= 1;
      if (m == 0) break;
      v += 1;
      f = *v;
    }
  }
# else
  {
    /* Version not manually optimized - maybe the compiler can do better. */

    union fpunion u;
    xsum_lcount count;
    xsum_expint ix;

    do
    {
      /* Fetch the next number, square it, and convert to integer form in 
         u.uintv. */

      double a = *vec;
      u.fltv = a*a;
      vec += 1;

      /* Isolate the upper sign+exponent bits that index the chunk. */

      ix = u.uintv >> XSUM_MANTISSA_BITS;

      /* Find the count for this chunk, and subtract one. */

      count = lacc->count[ix] - 1;

      if (count < 0)
      {
        /* If the decremented count is negative, it's either a special 
           Inf/NaN chunk (in which case count will stay at -1), or one that 
           needs to be transferred to the small accumulator, or one that
           has never been used before and needs to be initialized. */

        xsum_large_add_value_inf_nan (lacc, ix, u.uintv);
      }
      else
      {
        /* Store the decremented count of additions allowed before transfer,
           and add this value to the chunk. */

        lacc->count[ix] = count;
        lacc->chunk[ix] += u.uintv;
      }
      n -= 1;
    } while (n > 0);
  }
# endif
}


/* ADD DOT PRODUCT OF VECTORS OF FLOATING-POINT NUMBERS TO LARGE ACCUMULATOR. */

void xsum_large_add_dot (xsum_large_accumulator *restrict lacc,
                         const xsum_flt *vec1, 
                         const xsum_flt *vec2, 
                         xsum_length n)
{
  if (xsum_debug) printf("LARGE ADD_DOT OF %ld VALUES\n",(long)n);

  if (n == 0) return;

# if OPT_LARGE_DOT
  { 
    /* Version that's been manually optimized:  Loop unrolled, pre-fetch
       attempted, branches eliminated, ... */

    union fpunion u1, u2;
    int count1, count2;
    xsum_expint ix1, ix2;
    const xsum_flt *v1, *v2;
    xsum_flt f1, f2;
    xsum_length m;

    v1 = vec1; v2 = vec2;
    f1 = *v1;  f2 = *v2;

    /* Unrolled loop processing two products each time around.  The loop is
       done as two nested loops, arranged so that the inner one will have
       no branches except for the one looping back.  This is achieved by
       a trick for combining three tests for negativity into one.  The
       last one or two products are not done here, so that the pre-fetching
       will not go past the end of the array (which would probably be OK,
       but is technically not allowed). */

    m = n-3; /* leave out last one or two, terminate when negative, for trick */
    while (m >= 0)
    { 
      /* Loop processing two products at a time until we're done, or until 
         one (or both) of them result in a chunk needing to be processed. 
         Updates are done here for both of these chunks, even though it is not
         yet known whether these updates ought to have been done.  We hope
         this allows for better memory pre-fetch and instruction scheduling. */

      do
      { u1.fltv = f1 * f2;
        v1 += 1;  v2 += 1;
        f1 = *v1; f2 = *v2;
        u2.fltv = f1 * f2;

        ix1 = u1.uintv >> XSUM_MANTISSA_BITS;
        count1 = lacc->count[ix1] - 1;
        lacc->count[ix1] = count1;
        lacc->chunk[ix1] += u1.uintv;

        v1 += 1;  v2 += 1;
        f1 = *v1; f2 = *v2;

        ix2 = u2.uintv >> XSUM_MANTISSA_BITS;
        count2 = lacc->count[ix2] - 1;
        lacc->count[ix2] = count2;
        lacc->chunk[ix2] += u2.uintv;

        m -= 2;

      } while (((xsum_length)count1 | (xsum_length)count2 | m) >= 0);
           /* ... equivalent to while (count1 >= 0 && count2 >= 0 && m >= 0) */

      /* See if we were actually supposed to update these chunks.  If not,
         back out the changes and then process the chunks as they ought to
         have been processed. */

      if (count1 < 0 || count2 < 0)
      { lacc->count[ix2] = count2 + 1;
        lacc->chunk[ix2] -= u2.uintv;
        if (count1 < 0)
        { lacc->count[ix1] = count1 + 1;
          lacc->chunk[ix1] -= u1.uintv;
          xsum_large_add_value_inf_nan (lacc, ix1, u1.uintv);
          count2 = lacc->count[ix2] - 1;
        }
        if (count2 < 0)
        { xsum_large_add_value_inf_nan (lacc, ix2, u2.uintv);
        }
        else
        { lacc->count[ix2] = count2;
          lacc->chunk[ix2] += u2.uintv;
        }
      }

    }

    /* Process the last one or two products, without pre-fetching. */

    m += 3;
    for (;;)
    { u1.fltv = f1 * f2;
      ix1 = u1.uintv >> XSUM_MANTISSA_BITS;
      count1 = lacc->count[ix1] - 1;
      if (count1 < 0)
      { xsum_large_add_value_inf_nan (lacc, ix1, u1.uintv);
      }
      else
      { lacc->count[ix1] = count1;
        lacc->chunk[ix1] += u1.uintv;
      }
      m -= 1;
      if (m == 0) break;
      v1 += 1;  v2 += 1;
      f1 = *v1; f2 = *v2;
    }
  }
# else
  {
    /* Version not manually optimized - maybe the compiler can do better. */

    union fpunion u;
    xsum_lcount count;
    xsum_expint ix;

    do
    {
      /* Fetch the next numbers, multiply them, and convert the result to
         integer form in u.uintv. */

      u.fltv = *vec1 * *vec2;
      vec1 += 1; vec2 += 1;

      /* Isolate the upper sign+exponent bits that index the chunk. */

      ix = u.uintv >> XSUM_MANTISSA_BITS;

      /* Find the count for this chunk, and subtract one. */

      count = lacc->count[ix] - 1;

      if (count < 0)
      { 
        /* If the decremented count is negative, it's either a special 
           Inf/NaN chunk (in which case count will stay at -1), or one that 
           needs to be transferred to the small accumulator, or one that
           has never been used before and needs to be initialized. */

        xsum_large_add_value_inf_nan (lacc, ix, u.uintv);
      }
      else
      { 
        /* Store the decremented count of additions allowed before transfer,
           and add this value to the chunk. */

        lacc->count[ix] = count;
        lacc->chunk[ix] += u.uintv;
      }
      n -= 1;
    } while (n > 0);
  }
# endif
}


/* RETURN RESULT OF ROUNDING A LARGE ACCUMULATOR.  Rounding mode is to nearest,
   with ties to even.  

   This is done by adding all the chunks in the large accumulator to the
   small accumulator, and then calling its rounding procedure. */

xsum_flt xsum_large_round (xsum_large_accumulator *restrict lacc)
{
  if (xsum_debug) printf("Rounding large accumulator\n");

# if USE_USED_LARGE
  { 
    xsum_used *p, *e;
    xsum_used u, uu;
    int ix;

    p = lacc->chunks_used;
    e = p + XSUM_LCHUNKS/64;

    /* Very quickly skip some unused low-order blocks of chunks by looking 
       at the used_used flags. */

    uu = lacc->used_used;
    if ((uu & 0xffffffff) == 0) { uu >>= 32; p += 32; }
    if ((uu & 0xffff) == 0) { uu >>= 16; p += 16; }
    if ((uu & 0xff) == 0) p += 8;

    /* Loop over remaining blocks of chunks. */

    do 
    { 
      /* Loop to quickly find the next non-zero block of used flags, or finish
         up if we've added all the used blocks to the small accumulator. */

      for (;;)
      { u = *p;
        if (u != 0) break;
        p += 1;
        if (p == e) goto finish;
        u = *p;
        if (u != 0) break;
        p += 1;
        if (p == e) goto finish;
        u = *p;
        if (u != 0) break;
        p += 1;
        if (p == e) goto finish;
        u = *p;
        if (u != 0) break;
        p += 1;
        if (p == e) goto finish;
      }

      /* Find and process the chunks in this block that are used.  We skip
         forward based on the chunks_used flags until we're within eight
         bits of a chunk that is in use. */

      ix = (p - lacc->chunks_used) << 6;
      if ((u & 0xffffffff) == 0) { u >>= 32; ix += 32; }
      if ((u & 0xffff) == 0) { u >>= 16; ix += 16; }
      if ((u & 0xff) == 0) { u >>= 8; ix += 8; }

      do
      { if (lacc->count[ix] >= 0)
        { xsum_add_lchunk_to_small (lacc, ix); 
        }
        ix += 1;
        u >>= 1;
      } while (u != 0);

      p += 1;

    } while (p != e);
  }
# else
  { xsum_expint ix;

    /* When there are no used flags, we scan sequentially for chunks that
       need to be added to the small accumulator. */

    for (ix = 0; ix < XSUM_LCHUNKS; ix++)
    { if (lacc->count[ix] >= 0)
      { xsum_add_lchunk_to_small (lacc, ix);
      }
    }
  }
# endif

  /* Finish now that all blocks have been added to the small accumulator
     by calling the small accumulator rounding function. */

finish:
  return xsum_small_round (&lacc->sacc);
}


/* DISPLAY A LARGE ACCUMULATOR. */

void xsum_large_display (xsum_large_accumulator *restrict lacc)
{
  int i, dots;
  printf("Large accumulator:\n");
  dots = 0;
  for (i = XSUM_LCHUNKS-1; i >= 0; i--)
  { if (lacc->count[i] < 0)
    { if (!dots) printf("            ...\n");
      dots = 1;
    }
    else
    { printf ("%c%4d %5d ", i & 0x800 ? '-' : '+', i & 0x7ff, lacc->count[i]);
      pbinary_int64 ((int64_t) lacc->chunk[i] >> 32, XSUM_LCHUNK_BITS-32);
      printf(" ");
      pbinary_int64 ((int64_t) lacc->chunk[i] & 0xffffffff, 32);
      printf ("\n");
      dots = 0;
    }
  }
  printf("\nWithin large accumulator:  ");
  xsum_small_display (&lacc->sacc);

}

/* RETURN NUMBER OF CHUNKS IN USE IN LARGE ACCUMULATOR. */

int xsum_large_chunks_used (xsum_large_accumulator *restrict lacc)
{
  int i, c;
  c = 0;
  for (i = 0; i < XSUM_LCHUNKS; i++)
  { if (lacc->count[i] >= 0)
    { c += 1;
    }
  }
  return c;
}


/* SUM A VECTOR WITH DOUBLE FP ACCUMULATOR. */

xsum_flt xsum_sum_double (const xsum_flt *restrict vec, 
                          xsum_length n)
{ double s;
  xsum_length j;
  s = 0.0;
# if OPT_SIMPLE_SUM
  { for (j = 3; j < n; j += 4) 
    { s += vec[j-3]; 
      s += vec[j-2]; 
      s += vec[j-1]; 
      s += vec[j]; 
    }
    for (j = j-3; j < n; j++)
    { s += vec[j];
    }
  }
# else
  { for (j = 0; j < n; j++) 
    { s += vec[j];
    }
  }
# endif
  return (xsum_flt) s;
}


/* SUM A VECTOR WITH FLOAT128 ACCUMULATOR. */

#ifdef FLOAT128

#include <quadmath.h>

xsum_flt xsum_sum_float128 (const xsum_flt *restrict vec, 
                            xsum_length n)
{ __float128 s;
  xsum_length j;
  s = 0.0;
  for (j = 0; j < n; j++) 
  { s += vec[j];
  }
  return (xsum_flt) s;
}

#endif


/* SUM A VECTOR WITH DOUBLE FP, NOT IN ORDER. */

xsum_flt xsum_sum_double_not_ordered (const xsum_flt *restrict vec, 
                                      xsum_length n)
{ double s1, s2;
  xsum_length j;
  s1 = s2 = 0.0;
  for (j = 1; j < n; j += 2) 
  { s1 += vec[j-1];
    s2 += vec[j];
  }
  if (j == n)
  { s1 += vec[j-1];
  }
  return (xsum_flt) (s1+s2);
}


/* SUM A VECTOR WITH KAHAN'S METHOD. */

xsum_flt xsum_sum_kahan (const xsum_flt *restrict vec, 
                         xsum_length n)
{ double s, t, c, y;
  xsum_length j;
  s = 0.0;
  c = 0.0;
# if OPT_KAHAN_SUM
  { for (j = 1; j < n; j += 2) 
    { y = vec[j-1] - c;
      t = s;
      s += y;
      c = (s - t) - y;
      y = vec[j] - c;
      t = s;
      s += y;
      c = (s - t) - y;
    }
    for (j = j-1; j < n; j++) 
    { y = vec[j] - c;
      t = s;
      s += y;
      c = (s - t) - y;
    }
  }
# else
  { for (j = 0; j < n; j++) 
    { y = vec[j] - c;
      t = s;
      s += y;
      c = (s - t) - y;
    }
  }
# endif
  return (xsum_flt) s;
}


/* SQUARED NORM OF A VECTOR WITH DOUBLE FP ACCUMULATOR. */

xsum_flt xsum_sqnorm_double (const xsum_flt *restrict vec, 
                             xsum_length n)
{ double s;
  xsum_length j;

  s = 0.0;
# if OPT_SIMPLE_SQNORM
  { double a, b, c, d;
    for (j = 3; j < n; j += 4) 
    { a = vec[j-3]; 
      b = vec[j-2]; 
      c = vec[j-1]; 
      d = vec[j];
      s += a*a;
      s += b*b;
      s += c*c;
      s += d*d;
    }
    for (j = j-3; j < n; j++)
    { a = vec[j];
      s += a*a;
    }
  }
# else
  { double a;
    for (j = 0; j < n; j++) 
    { a = vec[j];
      s += a*a;
    }
  }
# endif
  return (xsum_flt) s;
}


/* SQUARED NORM OF A VECTOR WITH DOUBLE FP, NOT IN ORDER. */

xsum_flt xsum_sqnorm_double_not_ordered (const xsum_flt *restrict vec, 
                                         xsum_length n)
{ double s1, s2, a, b;
  xsum_length j;
  s1 = s2 = 0.0;
  for (j = 1; j < n; j += 2) 
  { a = vec[j-1];
    b = vec[j];
    s1 += a*a;
    s2 += b*b;
  }
  if (j == n)
  { a = vec[j-1];
    s1 += a*a;
  }
  return (xsum_flt) (s1+s2);
}


/* DOT PRODUCT OF VECTORS WITH DOUBLE FP ACCUMULATOR. */

xsum_flt xsum_dot_double (const xsum_flt *vec1, 
                          const xsum_flt *vec2, 
                          xsum_length n)
{ double s;
  xsum_length j;

  s = 0.0;
# if OPT_SIMPLE_DOT
  { for (j = 3; j < n; j += 4) 
    { s += vec1[j-3] * vec2[j-3];
      s += vec1[j-2] * vec2[j-2];
      s += vec1[j-1] * vec2[j-1];
      s += vec1[j] * vec2[j];
    }
    for (j = j-3; j < n; j++)
    { s += vec1[j] * vec2[j];
    }
  }
# else
  { for (j = 0; j < n; j++) 
    { s += vec1[j] * vec2[j];
    }
  }
# endif
  return (xsum_flt) s;
}


/* DOT PRODUCT OF VECTORS WITH DOUBLE FP, NOT IN ORDER. */

xsum_flt xsum_dot_double_not_ordered (const xsum_flt *vec1, 
                                      const xsum_flt *vec2, 
                                      xsum_length n)
{ double s1, s2;
  xsum_length j;
  s1 = s2 = 0.0;
  for (j = 1; j < n; j += 2) 
  { s1 += vec1[j-1] * vec2[j-1];
    s2 += vec1[j] * vec2[j];
  }
  if (j == n)
  { s1 += vec1[j-1] * vec2[j-1];
  }
  return (xsum_flt) (s1+s2);
}


==> anc/xsum.h <==
/* INTERFACE TO FUNCTIONS FOR EXACT SUMMATION. */

/* Written by Radford M. Neal, 2015 */

#include <stdlib.h>
#include <stdint.h>


/* CONSTANTS DEFINING THE FLOATING POINT FORMAT. */

typedef double xsum_flt;           /* C floating point type sums are done for */

typedef int64_t xsum_int;          /* Signed integer type for a fp value */
typedef uint64_t xsum_uint;        /* Unsigned integer type for a fp value */
typedef int_fast16_t xsum_expint;  /* Integer type for holding an exponent */

#define XSUM_MANTISSA_BITS 52      /* Bits in fp mantissa, excludes implict 1 */
#define XSUM_EXP_BITS 11           /* Bits in fp exponent */

#define XSUM_MANTISSA_MASK \
  (((xsum_int)1 << XSUM_MANTISSA_BITS) - 1)  /* Mask for mantissa bits */

#define XSUM_EXP_MASK \
  ((1 << XSUM_EXP_BITS) - 1)                 /* Mask for exponent */

#define XSUM_EXP_BIAS \
  ((1 << (XSUM_EXP_BITS-1)) - 1)             /* Bias added to signed exponent */

#define XSUM_SIGN_BIT \
  (XSUM_MANTISSA_BITS + XSUM_EXP_BITS)       /* Position of sign bit */

#define XSUM_SIGN_MASK \
  ((xsum_uint)1 << XSUM_SIGN_BIT)            /* Mask for sign bit */


/* CONSTANTS DEFINING THE SMALL ACCUMULATOR FORMAT. */

#define XSUM_SCHUNK_BITS 64        /* Bits in chunk of the small accumulator */
typedef int64_t xsum_schunk;       /* Integer type of small accumulator chunk */

#define XSUM_LOW_EXP_BITS 5        /* # of low bits of exponent, in one chunk */

#define XSUM_LOW_EXP_MASK \
  ((1 << XSUM_LOW_EXP_BITS) - 1)       /* Mask for low-order exponent bits */

#define XSUM_HIGH_EXP_BITS \
  (XSUM_EXP_BITS - XSUM_LOW_EXP_BITS)  /* # of high exponent bits for index */

#define XSUM_HIGH_EXP_MASK \
  ((1 << HIGH_EXP_BITS) - 1)           /* Mask for high-order exponent bits */

#define XSUM_SCHUNKS \
  ((1 << XSUM_HIGH_EXP_BITS) + 3)      /* # of chunks in small accumulator */

#define XSUM_LOW_MANTISSA_BITS \
  (1 << XSUM_LOW_EXP_BITS)             /* Bits in low part of mantissa */

#define XSUM_HIGH_MANTISSA_BITS \
  (XSUM_MANTISSA_BITS - XSUM_LOW_MANTISSA_BITS)  /* Bits in high part */

#define XSUM_LOW_MANTISSA_MASK \
  (((xsum_int)1 << XSUM_LOW_MANTISSA_BITS) - 1)  /* Mask for low bits */

#define XSUM_SMALL_CARRY_BITS \
 ((XSUM_SCHUNK_BITS-1) - XSUM_MANTISSA_BITS)     /* Bits sums can carry into */

#define XSUM_SMALL_CARRY_TERMS \
  ((1 << XSUM_SMALL_CARRY_BITS) - 1)   /* # terms can add before need prop. */

typedef struct 
{ xsum_schunk chunk[XSUM_SCHUNKS]; /* Chunks making up small accumulator */
  xsum_int Inf;                    /* If non-zero, +Inf, -Inf, or NaN */
  xsum_int NaN;                    /* If non-zero, a NaN value with payload */
  int adds_until_propagate;        /* Number of remaining adds before carry */
} xsum_small_accumulator;          /*     propagation must be done again    */


/* CONSTANTS DEFINING THE LARGE ACCUMULATOR FORMAT. */

#define XSUM_LCHUNK_BITS 64        /* Bits in chunk of the large accumulator */
typedef uint64_t xsum_lchunk;      /* Integer type of large accumulator chunk,
                                      must be EXACTLY 64 bits in size */

#define XSUM_LCOUNT_BITS (64-XSUM_MANTISSA_BITS)  /* # of bits in count */
typedef int_least16_t xsum_lcount; /* Signed int type of counts for large acc.*/

#define XSUM_LCHUNKS \
  (1 << (XSUM_EXP_BITS+1))         /* # of chunks in large accumulator */

typedef uint_fast64_t xsum_used;   /* Unsigned type for holding used flags */

typedef struct
{ xsum_lchunk chunk[XSUM_LCHUNKS]; /* Chunks making up large accumulator */
  xsum_lcount count[XSUM_LCHUNKS]; /* Counts of # adds remaining for chunks,
                                        or -1 if not used yet or special. */
  xsum_used chunks_used[XSUM_LCHUNKS/64];  /* Bits indicate chunks in use */
  xsum_used used_used;             /* Bits indicate chunk_used entries not 0 */
  xsum_small_accumulator sacc;     /* The small accumulator to condense into */
} xsum_large_accumulator;


/* TYPE FOR LENGTHS OF ARRAYS.  Must be a signed integer type. */

typedef int xsum_length;


/* FUNCTIONS FOR EXACT SUMMATION. */

void xsum_small_init (xsum_small_accumulator *restrict);
void xsum_small_add1 (xsum_small_accumulator *restrict, xsum_flt);
void xsum_small_addv (xsum_small_accumulator *restrict, 
                      const xsum_flt *restrict, xsum_length);
void xsum_small_add_sqnorm (xsum_small_accumulator *restrict, 
                            const xsum_flt *restrict, xsum_length);
void xsum_small_add_dot (xsum_small_accumulator *restrict, 
                         const xsum_flt *, const xsum_flt *, xsum_length);
xsum_flt xsum_small_round (xsum_small_accumulator *restrict);
void xsum_small_display (xsum_small_accumulator *restrict);
int xsum_small_chunks_used (xsum_small_accumulator *restrict);

void xsum_large_init (xsum_large_accumulator *restrict);
void xsum_large_addv (xsum_large_accumulator *restrict, 
                      const xsum_flt *restrict, xsum_length);
void xsum_large_add_sqnorm (xsum_large_accumulator *restrict, 
                            const xsum_flt *restrict, xsum_length);
void xsum_large_add_dot (xsum_large_accumulator *restrict, 
                         const xsum_flt *, const xsum_flt *, xsum_length);
xsum_flt xsum_large_round (xsum_large_accumulator *restrict);
void xsum_large_display (xsum_large_accumulator *restrict);
int xsum_large_chunks_used (xsum_large_accumulator *restrict);


/* FUNCTIONS FOR DOUBLE AND OTHER INEXACT SUMMATION. */

xsum_flt xsum_sum_double (const xsum_flt *restrict, xsum_length);
xsum_flt xsum_sum_double_not_ordered (const xsum_flt *restrict, xsum_length);
xsum_flt xsum_sum_float128 (const xsum_flt *restrict, xsum_length);
xsum_flt xsum_sum_kahan (const xsum_flt *restrict, xsum_length);
xsum_flt xsum_sqnorm_double (const xsum_flt *restrict, xsum_length);
xsum_flt xsum_sqnorm_double_not_ordered (const xsum_flt *restrict, xsum_length);
xsum_flt xsum_dot_double (const xsum_flt *, const xsum_flt *, xsum_length);
xsum_flt xsum_dot_double_not_ordered (const xsum_flt *, const xsum_flt *, 
                                      xsum_length);


/* DEBUG FLAG.  Set to non-zero for debug ouptut.  Ignored unless xsum.c
   is compiled with -DDEBUG. */

extern int xsum_debug;

